Black holes in N=8 supergravity from SO(4,4) hidden symmetries

We detail the construction of the most general asymptotically flat, stationary, rotating, non-extremal, dyonic black hole of the four-dimensional N=2 supergravity coupled to 3 vector multiplets that describes the STU model. It generates through U-dualities the most general asymptotically flat, stationary black hole of N=8 supergravity. We develop the solution generating technique based on SO(4,4)/SL(2,R)^4 coset model symmetries, with an emphasis on the 4-fold permutation symmetry of the gauge fields. We indicate how previously known non-extremal and extremal solutions of the STU model are recovered as limiting cases. Several properties of the general black hole solution are discussed, including its thermodynamics, the quadratic mass formula, the Bogomolny-Prasad-Sommerfield limit, the slow and fast extremal rotating limits, its properties in regards to the Kerr/conformal field theory correspondence, its Killing tensors and the separability of geodesic motion and probe scalars.

==> anc/solutioncheck_thermo.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    236788,       6060]
NotebookOptionsPosition[    230112,       5877]
NotebookOutlinePosition[    230507,       5894]
CellTagsIndexPosition[    230464,       5891]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.790575315548583*^9, 3.790575316053541*^9}, {
  3.793677101175332*^9, 3.7936771049495134`*^9}, {3.7936803751574674`*^9, 
  3.7936803779609385`*^9}}],

Cell[CellGroupData[{

Cell["Data", "Section",
 CellChangeTimes->{{3.790575426647852*^9, 3.790575428681106*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "8", " ", "charge", " ", "rotating", " ", "solution", " ", "including", " ",
    "NUT"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5636391756554604`*^9, 3.563623946606*^9}, {
  3.5636428292310333`*^9, 3.5633154181446686`*^9}, {3.5898703202110868`*^9, 
  3.5898703216910887`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
    "define", " ", "sinh", " ", "and", " ", "cosh", " ", "in", " ", "terms", 
     " ", "of", " ", "d\[Delta]1"}], " ", "=", " ", 
    RowBox[{"Exp", "[", "\[Delta]1", "]"}]}], ",", " ", "etc"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.5633654979348*^9, 3.5633655252348003`*^9}, {
  3.5898703149010797`*^9, 3.5633607468307114`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "s\[Delta]1", ",", "s\[Delta]2", ",", "s\[Delta]3", ",", "s\[Delta]4"}], 
    "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d\[Delta]1", "-", 
        RowBox[{"1", "/", "d\[Delta]1"}]}], ")"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d\[Delta]2", "-", 
        RowBox[{"1", "/", "d\[Delta]2"}]}], ")"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d\[Delta]3", "-", 
        RowBox[{"1", "/", "d\[Delta]3"}]}], ")"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d\[Delta]4", "-", 
        RowBox[{"1", "/", "d\[Delta]4"}]}], ")"}], "/", "2"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "s\[Gamma]1", ",", "s\[Gamma]2", ",", "s\[Gamma]3", ",", "s\[Gamma]4"}], 
    "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d\[Gamma]1", "-", 
        RowBox[{"1", "/", "d\[Gamma]1"}]}], ")"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d\[Gamma]2", "-", 
        RowBox[{"1", "/", "d\[Gamma]2"}]}], ")"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d\[Gamma]3", "-", 
        RowBox[{"1", "/", "d\[Gamma]3"}]}], ")"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d\[Gamma]4", "-", 
        RowBox[{"1", "/", "d\[Gamma]4"}]}], ")"}], "/", "2"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "c\[Delta]1", ",", "c\[Delta]2", ",", "c\[Delta]3", ",", "c\[Delta]4"}], 
    "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d\[Delta]1", "+", 
        RowBox[{"1", "/", "d\[Delta]1"}]}], ")"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d\[Delta]2", "+", 
        RowBox[{"1", "/", "d\[Delta]2"}]}], ")"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d\[Delta]3", "+", 
        RowBox[{"1", "/", "d\[Delta]3"}]}], ")"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d\[Delta]4", "+", 
        RowBox[{"1", "/", "d\[Delta]4"}]}], ")"}], "/", "2"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "c\[Gamma]1", ",", "c\[Gamma]2", ",", "c\[Gamma]3", ",", "c\[Gamma]4"}], 
    "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d\[Gamma]1", "+", 
        RowBox[{"1", "/", "d\[Gamma]1"}]}], ")"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d\[Gamma]2", "+", 
        RowBox[{"1", "/", "d\[Gamma]2"}]}], ")"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d\[Gamma]3", "+", 
        RowBox[{"1", "/", "d\[Gamma]3"}]}], ")"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d\[Gamma]4", "+", 
        RowBox[{"1", "/", "d\[Gamma]4"}]}], ")"}], "/", "2"}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.5635639335069575`*^9, 3.5635639618379974`*^9}, {
  3.5748036045279703`*^9, 3.574803640158433*^9}, {3.5748037401110077`*^9, 
  3.5633654924748*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "s\[Delta]1234", ",", "c\[Delta]1234", ",", "s\[Gamma]1234", ",", 
     "c\[Gamma]1234"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "s\[Delta]1", " ", "s\[Delta]2", " ", "s\[Delta]3", " ", "s\[Delta]4"}], 
     ",", 
     RowBox[{
     "c\[Delta]1", " ", "c\[Delta]2", " ", "c\[Delta]3", " ", "c\[Delta]4"}], 
     ",", 
     RowBox[{
     "s\[Gamma]1", " ", "s\[Gamma]2", " ", "s\[Gamma]3", " ", "s\[Gamma]4"}], 
     ",", 
     RowBox[{
     "c\[Gamma]1", " ", "c\[Gamma]2", " ", "c\[Gamma]3", " ", 
      "c\[Gamma]4"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5633642996645875`*^9, 3.563364338944642*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"transpositions", " ", "of", " ", "gauge", " ", "indices"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.5633655334560003`*^9, 3.5633624206155477`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"swap12", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d\[Delta]1", "\[Rule]", "d\[Delta]2"}], ",", 
     RowBox[{"d\[Gamma]1", "\[Rule]", "d\[Gamma]2"}], ",", 
     RowBox[{"d\[Delta]2", "\[Rule]", "d\[Delta]1"}], ",", 
     RowBox[{"d\[Gamma]2", "\[Rule]", "d\[Gamma]1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"swap13", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d\[Delta]1", "\[Rule]", "d\[Delta]3"}], ",", 
     RowBox[{"d\[Gamma]1", "\[Rule]", "d\[Gamma]3"}], ",", 
     RowBox[{"d\[Delta]3", "\[Rule]", "d\[Delta]1"}], ",", 
     RowBox[{"d\[Gamma]3", "\[Rule]", "d\[Gamma]1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"swap14", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d\[Delta]1", "\[Rule]", "d\[Delta]4"}], ",", 
     RowBox[{"d\[Gamma]1", "\[Rule]", "d\[Gamma]4"}], ",", 
     RowBox[{"d\[Delta]4", "\[Rule]", "d\[Delta]1"}], ",", 
     RowBox[{"d\[Gamma]4", "\[Rule]", "d\[Gamma]1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"swap23", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d\[Delta]2", "\[Rule]", "d\[Delta]3"}], ",", 
     RowBox[{"d\[Gamma]2", "\[Rule]", "d\[Gamma]3"}], ",", 
     RowBox[{"d\[Delta]3", "\[Rule]", "d\[Delta]2"}], ",", 
     RowBox[{"d\[Gamma]3", "\[Rule]", "d\[Gamma]2"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"swap24", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d\[Delta]2", "\[Rule]", "d\[Delta]4"}], ",", 
     RowBox[{"d\[Gamma]2", "\[Rule]", "d\[Gamma]4"}], ",", 
     RowBox[{"d\[Delta]4", "\[Rule]", "d\[Delta]2"}], ",", 
     RowBox[{"d\[Gamma]4", "\[Rule]", "d\[Gamma]2"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"swap34", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d\[Delta]3", "\[Rule]", "d\[Delta]4"}], ",", 
     RowBox[{"d\[Gamma]3", "\[Rule]", "d\[Gamma]4"}], ",", 
     RowBox[{"d\[Delta]4", "\[Rule]", "d\[Delta]3"}], ",", 
     RowBox[{"d\[Gamma]4", "\[Rule]", "d\[Gamma]3"}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.5633655430032*^9, 3.5633656268698*^9}, {
  3.589813105361144*^9, 3.563360514842704*^9}, {3.563360704554637*^9, 
  3.563360715802257*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"define", " ", "various", " ", "constants"}], " ", "*)"}]], "Input",\

 CellChangeTimes->{{3.5633656823746*^9, 3.5633656862902*^9}, {
  3.5633671926418*^9, 3.5633671933906*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Mu]1", "=", 
   RowBox[{"1", "+", 
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s\[Delta]1", "^", "2"}], "+", 
       RowBox[{"s\[Delta]2", "^", "2"}], "+", 
       RowBox[{"s\[Delta]3", "^", "2"}], "+", 
       RowBox[{"s\[Delta]4", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]1", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]2", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]3", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]4", "^", "2"}]}], ")"}]}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"s\[Delta]1", "^", "2"}], " ", 
       RowBox[{"s\[Gamma]1", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Delta]2", "^", "2"}], " ", 
       RowBox[{"s\[Gamma]2", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Delta]3", "^", "2"}], " ", 
       RowBox[{"s\[Gamma]3", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Delta]4", "^", "2"}], " ", 
       RowBox[{"s\[Gamma]4", "^", "2"}]}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s\[Delta]1", "^", "2"}], "+", 
       RowBox[{"s\[Delta]2", "^", "2"}], "+", 
       RowBox[{"s\[Delta]3", "^", "2"}], "+", 
       RowBox[{"s\[Delta]4", "^", "2"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s\[Gamma]1", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]2", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]3", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]4", "^", "2"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"c\[Gamma]1234", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s\[Delta]1", " ", "c\[Delta]1", " ", 
         RowBox[{"s\[Gamma]1", "/", "c\[Gamma]1"}]}], "+", 
        RowBox[{"s\[Delta]2", " ", "c\[Delta]2", " ", 
         RowBox[{"s\[Gamma]2", "/", "c\[Gamma]2"}]}], "+", 
        RowBox[{"s\[Delta]3", " ", "c\[Delta]3", " ", 
         RowBox[{"s\[Gamma]3", "/", "c\[Gamma]3"}]}], "+", 
        RowBox[{"s\[Delta]4", " ", "c\[Delta]4", " ", 
         RowBox[{"s\[Gamma]4", "/", "c\[Gamma]4"}]}]}], ")"}]}], "-", 
     RowBox[{"s\[Gamma]1234", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s\[Delta]1", " ", "c\[Delta]1", " ", 
         RowBox[{"c\[Gamma]1", "/", "s\[Gamma]1"}]}], "+", 
        RowBox[{"s\[Delta]2", " ", "c\[Delta]2", " ", 
         RowBox[{"c\[Gamma]2", "/", "s\[Gamma]2"}]}], "+", 
        RowBox[{"s\[Delta]3", " ", "c\[Delta]3", " ", 
         RowBox[{"c\[Gamma]3", "/", "s\[Gamma]3"}]}], "+", 
        RowBox[{"s\[Delta]4", " ", "c\[Delta]4", " ", 
         RowBox[{"c\[Gamma]4", "/", "s\[Gamma]4"}]}]}], ")"}]}]}], "//", 
    "Factor"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Nu]1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"s\[Delta]1234", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"c\[Delta]1", " ", "s\[Gamma]1", " ", 
         RowBox[{"c\[Gamma]1", "/", "s\[Delta]1"}]}], "+", 
        RowBox[{"c\[Delta]2", " ", "s\[Gamma]2", " ", 
         RowBox[{"c\[Gamma]2", "/", "s\[Delta]2"}]}], "+", 
        RowBox[{"c\[Delta]3", " ", "s\[Gamma]3", " ", 
         RowBox[{"c\[Gamma]3", "/", "s\[Delta]3"}]}], "+", 
        RowBox[{"c\[Delta]4", " ", "s\[Gamma]4", " ", 
         RowBox[{"c\[Gamma]4", "/", "s\[Delta]4"}]}]}], ")"}]}], "-", 
     RowBox[{"c\[Delta]1234", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s\[Delta]1", " ", "s\[Gamma]1", " ", 
         RowBox[{"c\[Gamma]1", "/", "c\[Delta]1"}]}], "+", 
        RowBox[{"s\[Delta]2", " ", "s\[Gamma]2", " ", 
         RowBox[{"c\[Gamma]2", "/", "c\[Delta]2"}]}], "+", 
        RowBox[{"s\[Delta]3", " ", "s\[Gamma]3", " ", 
         RowBox[{"c\[Gamma]3", "/", "c\[Delta]3"}]}], "+", 
        RowBox[{"s\[Delta]4", " ", "s\[Gamma]4", " ", 
         RowBox[{"c\[Gamma]4", "/", "c\[Delta]4"}]}]}], ")"}]}]}], "//", 
    "Factor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Iota]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"c\[Delta]1234", " ", "c\[Gamma]1234"}], "+", 
     RowBox[{"s\[Delta]1234", " ", "s\[Gamma]1234"}], "+", 
     RowBox[{"c\[Delta]1234", " ", "s\[Gamma]1234", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s\[Delta]1", " ", "s\[Delta]2", " ", "c\[Gamma]1", " ", 
         RowBox[{"c\[Gamma]2", "/", 
          RowBox[{"(", 
           RowBox[{
           "c\[Delta]1", " ", "c\[Delta]2", " ", "s\[Gamma]1", " ", 
            "s\[Gamma]2"}], ")"}]}]}], "+", 
        RowBox[{"s\[Delta]1", " ", "s\[Delta]3", " ", "c\[Gamma]1", " ", 
         RowBox[{"c\[Gamma]3", "/", 
          RowBox[{"(", 
           RowBox[{
           "c\[Delta]1", " ", "c\[Delta]3", " ", "s\[Gamma]1", " ", 
            "s\[Gamma]3"}], ")"}]}]}], "+", 
        RowBox[{"s\[Delta]1", " ", "s\[Delta]4", " ", "c\[Gamma]1", " ", 
         RowBox[{"c\[Gamma]4", "/", 
          RowBox[{"(", 
           RowBox[{
           "c\[Delta]1", " ", "c\[Delta]4", " ", "s\[Gamma]1", " ", 
            "s\[Gamma]4"}], ")"}]}]}], "+", 
        RowBox[{"s\[Delta]2", " ", "s\[Delta]3", " ", "c\[Gamma]2", " ", 
         RowBox[{"c\[Gamma]3", "/", 
          RowBox[{"(", 
           RowBox[{
           "c\[Delta]2", " ", "c\[Delta]3", " ", "s\[Gamma]2", " ", 
            "s\[Gamma]3"}], ")"}]}]}], "+", 
        RowBox[{"s\[Delta]2", " ", "s\[Delta]4", " ", "c\[Gamma]2", " ", 
         RowBox[{"c\[Gamma]4", "/", 
          RowBox[{"(", 
           RowBox[{
           "c\[Delta]2", " ", "c\[Delta]4", " ", "s\[Gamma]2", " ", 
            "s\[Gamma]4"}], ")"}]}]}], "+", 
        RowBox[{"s\[Delta]3", " ", "s\[Delta]4", " ", "c\[Gamma]3", " ", 
         RowBox[{"c\[Gamma]4", "/", 
          RowBox[{"(", 
           RowBox[{
           "c\[Delta]3", " ", "c\[Delta]4", " ", "s\[Gamma]3", " ", 
            "s\[Gamma]4"}], ")"}]}]}]}], ")"}]}]}], "//", "Factor"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DDD", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"c\[Delta]1234", " ", "s\[Gamma]1234"}], "+", 
     RowBox[{"s\[Delta]1234", " ", "c\[Gamma]1234"}], "+", 
     RowBox[{"c\[Delta]1234", " ", "c\[Gamma]1234", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s\[Delta]1", " ", "s\[Delta]2", " ", "s\[Gamma]1", " ", 
         RowBox[{"s\[Gamma]2", "/", 
          RowBox[{"(", 
           RowBox[{
           "c\[Delta]1", " ", "c\[Delta]2", " ", "c\[Gamma]1", " ", 
            "c\[Gamma]2"}], ")"}]}]}], "+", 
        RowBox[{"s\[Delta]1", " ", "s\[Delta]3", " ", "s\[Gamma]1", " ", 
         RowBox[{"s\[Gamma]3", "/", 
          RowBox[{"(", 
           RowBox[{
           "c\[Delta]1", " ", "c\[Delta]3", " ", "c\[Gamma]1", " ", 
            "c\[Gamma]3"}], ")"}]}]}], "+", 
        RowBox[{"s\[Delta]1", " ", "s\[Delta]4", " ", "s\[Gamma]1", " ", 
         RowBox[{"s\[Gamma]4", "/", 
          RowBox[{"(", 
           RowBox[{
           "c\[Delta]1", " ", "c\[Delta]4", " ", "c\[Gamma]1", " ", 
            "c\[Gamma]4"}], ")"}]}]}], "+", 
        RowBox[{"s\[Delta]2", " ", "s\[Delta]3", " ", "s\[Gamma]2", " ", 
         RowBox[{"s\[Gamma]3", "/", 
          RowBox[{"(", 
           RowBox[{
           "c\[Delta]2", " ", "c\[Delta]3", " ", "c\[Gamma]2", " ", 
            "c\[Gamma]3"}], ")"}]}]}], "+", 
        RowBox[{"s\[Delta]2", " ", "s\[Delta]4", " ", "s\[Gamma]2", " ", 
         RowBox[{"s\[Gamma]4", "/", 
          RowBox[{"(", 
           RowBox[{
           "c\[Delta]2", " ", "c\[Delta]4", " ", "c\[Gamma]2", " ", 
            "c\[Gamma]4"}], ")"}]}]}], "+", 
        RowBox[{"s\[Delta]3", " ", "s\[Delta]4", " ", "s\[Gamma]3", " ", 
         RowBox[{"s\[Gamma]4", "/", 
          RowBox[{"(", 
           RowBox[{
           "c\[Delta]3", " ", "c\[Delta]4", " ", "c\[Gamma]3", " ", 
            "c\[Gamma]4"}], ")"}]}]}]}], ")"}]}]}], "//", "Factor"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]2", "=", 
   RowBox[{
    RowBox[{"\[Iota]", "-", "DDD"}], "//", "Factor"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5633658023542*^9, 3.5633222638311996`*^9}, {
  3.5633601922341375`*^9, 3.5633602078809648`*^9}, {3.563364269484545*^9, 
  3.563364278154557*^9}, {3.563364382214703*^9, 3.56336448894514*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CC", "=", 
   RowBox[{"1", "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"s\[Delta]1", "^", "2"}], "+", 
      RowBox[{"s\[Delta]2", "^", "2"}], "+", 
      RowBox[{"s\[Delta]3", "^", "2"}], "+", 
      RowBox[{"s\[Delta]4", "^", "2"}], "+", 
      RowBox[{"s\[Gamma]1", "^", "2"}], "+", 
      RowBox[{"s\[Gamma]2", "^", "2"}], "+", 
      RowBox[{"s\[Gamma]3", "^", "2"}], "+", 
      RowBox[{"s\[Gamma]4", "^", "2"}]}], ")"}], "+", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"s\[Delta]1", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]1", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]2", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]2", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]3", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]3", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]4", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]4", "^", "2"}]}]}], ")"}]}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
       RowBox[{"s\[Gamma]2", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
       RowBox[{"s\[Gamma]3", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
       RowBox[{"s\[Gamma]4", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Gamma]2", "^", "2"}], " ", 
       RowBox[{"s\[Gamma]3", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Gamma]2", "^", "2"}], " ", 
       RowBox[{"s\[Gamma]4", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Gamma]3", "^", "2"}], " ", 
       RowBox[{"s\[Gamma]4", "^", "2"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"s\[Delta]1", "^", "2"}], " ", 
       RowBox[{"s\[Delta]2", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Delta]1", "^", "2"}], " ", 
       RowBox[{"s\[Delta]3", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Delta]1", "^", "2"}], " ", 
       RowBox[{"s\[Delta]4", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Delta]2", "^", "2"}], " ", 
       RowBox[{"s\[Delta]3", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Delta]2", "^", "2"}], " ", 
       RowBox[{"s\[Delta]4", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Delta]3", "^", "2"}], " ", 
       RowBox[{"s\[Delta]4", "^", "2"}]}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"s\[Delta]1", "^", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s\[Gamma]2", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]3", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]4", "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"s\[Delta]2", "^", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s\[Gamma]3", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]4", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]1", "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"s\[Delta]3", "^", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s\[Gamma]4", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]1", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]2", "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"s\[Delta]4", "^", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s\[Gamma]1", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]2", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]3", "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s\[Delta]1", "^", "2"}], "+", 
       RowBox[{"s\[Delta]2", "^", "2"}], "+", 
       RowBox[{"s\[Delta]3", "^", "2"}], "+", 
       RowBox[{"s\[Delta]4", "^", "2"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]2", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]3", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]4", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Gamma]2", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]3", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Gamma]2", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]4", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Gamma]3", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]4", "^", "2"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s\[Gamma]1", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]2", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]3", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]4", "^", "2"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"s\[Delta]1", "^", "2"}], " ", 
        RowBox[{"s\[Delta]2", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]1", "^", "2"}], " ", 
        RowBox[{"s\[Delta]3", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]1", "^", "2"}], " ", 
        RowBox[{"s\[Delta]4", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]2", "^", "2"}], " ", 
        RowBox[{"s\[Delta]3", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]2", "^", "2"}], " ", 
        RowBox[{"s\[Delta]4", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]3", "^", "2"}], " ", 
        RowBox[{"s\[Delta]4", "^", "2"}]}]}], ")"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"s\[Delta]1", "^", "2"}], " ", 
        RowBox[{"s\[Delta]2", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]2", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]1", "^", "2"}], " ", 
        RowBox[{"s\[Delta]3", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]3", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]1", "^", "2"}], " ", 
        RowBox[{"s\[Delta]4", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]4", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]2", "^", "2"}], " ", 
        RowBox[{"s\[Delta]3", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]2", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]3", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]2", "^", "2"}], " ", 
        RowBox[{"s\[Delta]4", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]2", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]4", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]3", "^", "2"}], " ", 
        RowBox[{"s\[Delta]4", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]3", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]4", "^", "2"}]}]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "c\[Gamma]1", " ", "c\[Gamma]2", " ", "c\[Delta]1", " ", "c\[Delta]2", 
        " ", "s\[Gamma]1", " ", "s\[Gamma]2", " ", "s\[Delta]1", " ", 
        "s\[Delta]2"}], "+", 
       RowBox[{
       "c\[Gamma]1", " ", "c\[Gamma]3", " ", "c\[Delta]1", " ", "c\[Delta]3", 
        " ", "s\[Gamma]1", " ", "s\[Gamma]3", " ", "s\[Delta]1", " ", 
        "s\[Delta]3"}], "+", 
       RowBox[{
       "c\[Gamma]1", " ", "c\[Gamma]4", " ", "c\[Delta]1", " ", "c\[Delta]4", 
        " ", "s\[Gamma]1", " ", "s\[Gamma]4", " ", "s\[Delta]1", " ", 
        "s\[Delta]4"}], "+", 
       RowBox[{
       "c\[Gamma]2", " ", "c\[Gamma]3", " ", "c\[Delta]2", " ", "c\[Delta]3", 
        " ", "s\[Gamma]2", " ", "s\[Gamma]3", " ", "s\[Delta]2", " ", 
        "s\[Delta]3"}], "+", 
       RowBox[{
       "c\[Gamma]2", " ", "c\[Gamma]4", " ", "c\[Delta]2", " ", "c\[Delta]4", 
        " ", "s\[Gamma]2", " ", "s\[Gamma]4", " ", "s\[Delta]2", " ", 
        "s\[Delta]4"}], "+", 
       RowBox[{
       "c\[Gamma]3", " ", "c\[Gamma]4", " ", "c\[Delta]3", " ", "c\[Delta]4", 
        " ", "s\[Gamma]3", " ", "s\[Gamma]4", " ", "s\[Delta]3", " ", 
        "s\[Delta]4"}]}], ")"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"s\[Delta]1", "^", "2"}], " ", 
        RowBox[{"s\[Delta]2", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]3", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]4", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]1", "^", "2"}], " ", 
        RowBox[{"s\[Delta]3", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]2", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]4", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]1", "^", "2"}], " ", 
        RowBox[{"s\[Delta]4", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]2", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]3", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]2", "^", "2"}], " ", 
        RowBox[{"s\[Delta]3", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]4", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]2", "^", "2"}], " ", 
        RowBox[{"s\[Delta]4", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]3", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]3", "^", "2"}], " ", 
        RowBox[{"s\[Delta]4", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]2", "^", "2"}]}]}], ")"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "s\[Delta]1", " ", "s\[Delta]2", " ", "c\[Delta]1", " ", "c\[Delta]2", 
        " ", "s\[Gamma]3", " ", "s\[Gamma]4", " ", "c\[Gamma]3", " ", 
        "c\[Gamma]4"}], "+", 
       RowBox[{
       "s\[Delta]1", " ", "s\[Delta]3", " ", "c\[Delta]1", " ", "c\[Delta]3", 
        " ", "s\[Gamma]2", " ", "s\[Gamma]4", " ", "c\[Gamma]2", " ", 
        "c\[Gamma]4"}], "+", 
       RowBox[{
       "s\[Delta]1", " ", "s\[Delta]4", " ", "c\[Delta]1", " ", "c\[Delta]4", 
        " ", "s\[Gamma]2", " ", "s\[Gamma]3", " ", "c\[Gamma]2", " ", 
        "c\[Gamma]3"}], "+", 
       RowBox[{
       "s\[Delta]2", " ", "s\[Delta]3", " ", "c\[Delta]2", " ", "c\[Delta]3", 
        " ", "s\[Gamma]1", " ", "s\[Gamma]4", " ", "c\[Gamma]1", " ", 
        "c\[Gamma]4"}], "+", 
       RowBox[{
       "s\[Delta]2", " ", "s\[Delta]4", " ", "c\[Delta]2", " ", "c\[Delta]4", 
        " ", "s\[Gamma]1", " ", "s\[Gamma]3", " ", "c\[Gamma]1", " ", 
        "c\[Gamma]3"}], "+", 
       RowBox[{
       "s\[Delta]3", " ", "s\[Delta]4", " ", "c\[Delta]3", " ", "c\[Delta]4", 
        " ", "s\[Gamma]1", " ", "s\[Gamma]2", " ", "c\[Gamma]1", " ", 
        "c\[Gamma]2"}]}], ")"}]}], "-", 
    RowBox[{"\[Nu]1", "^", "2"}], "-", 
    RowBox[{"\[Nu]2", "^", "2"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5633431447693443`*^9, 3.5633431461577473`*^9}, {
  3.563346775929115*^9, 3.5633467788091187`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]", "=", 
   RowBox[{
    RowBox[{"mm", "^", "4"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Nu]1", "^", "2"}], "+", 
       RowBox[{"\[Nu]2", "^", "2"}]}], ")"}], "^", "2"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "\[Iota]", " ", "DDD"}], "-", 
       RowBox[{"\[Nu]1", "^", "2"}]}], ")"}], "/", 
     RowBox[{"\[Nu]2", "^", "4"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.79057836287516*^9, 3.790578388135784*^9}, {
  3.7905784985706673`*^9, 3.79057849874667*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["D", "~"], "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{
    "s\[Gamma]1", " ", "c\[Gamma]2", " ", "c\[Gamma]3", " ", "c\[Gamma]4", 
     " ", 
     RowBox[{"s\[Delta]1", "^", "2"}]}], "-", 
    RowBox[{
    "c\[Gamma]1", " ", "s\[Gamma]2", " ", "s\[Gamma]3", " ", "s\[Gamma]4", 
     " ", 
     RowBox[{"c\[Delta]1", "^", "2"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5633684880262003`*^9, 3.5633615911896205`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["C", "~"], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", 
         RowBox[{"s\[Delta]1", "^", "2"}]}]}], ")"}], "s\[Gamma]1234", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"1", "/", 
            RowBox[{"s\[Gamma]2", "^", "2"}]}], "+", 
           RowBox[{"1", "/", 
            RowBox[{"s\[Gamma]3", "^", "2"}]}], "+", 
           RowBox[{"1", "/", 
            RowBox[{"s\[Gamma]4", "^", "2"}]}]}], ")"}], 
         RowBox[{"c\[Gamma]1", "/", "s\[Gamma]1"}], " ", "s\[Gamma]1234"}], 
        "-", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", 
             RowBox[{"s\[Gamma]1", "^", "2"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"s\[Gamma]1", " ", "c\[Gamma]1"}], ")"}]}], " ", 
         "c\[Gamma]1234"}]}], ")"}]}], "+", 
     RowBox[{"2", 
      RowBox[{"s\[Delta]1", "^", "2"}], " ", "s\[Gamma]1", " ", "c\[Gamma]1", 
      
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"s\[Gamma]1", "^", "2"}], "+", 
        RowBox[{"s\[Gamma]2", "^", "2"}], "+", 
        RowBox[{"s\[Gamma]3", "^", "2"}], "+", 
        RowBox[{"s\[Gamma]4", "^", "2"}]}], ")"}]}]}], "//", "Factor"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5892004812149153`*^9, 3.5633780547479277`*^9}, {
  3.5633781881593623`*^9, 3.563358409594*^9}, {3.563361154205109*^9, 
  3.5633611811931567`*^9}, {3.5633645296351967`*^9, 3.5633645500552254`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["C", "~"], "[", 
    RowBox[{"1", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", 
         RowBox[{"s\[Delta]1", "^", "2"}]}]}], ")"}], "s\[Gamma]1234", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"1", "/", 
            RowBox[{"s\[Gamma]1", "^", "2"}]}], "+", 
           RowBox[{"1", "/", 
            RowBox[{"s\[Gamma]3", "^", "2"}]}], "+", 
           RowBox[{"1", "/", 
            RowBox[{"s\[Gamma]4", "^", "2"}]}]}], ")"}], 
         RowBox[{"c\[Gamma]2", "/", "s\[Gamma]2"}], " ", "s\[Gamma]1234"}], 
        "-", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", 
             RowBox[{"s\[Gamma]2", "^", "2"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"s\[Gamma]2", " ", "c\[Gamma]2"}], ")"}]}], " ", 
         "c\[Gamma]1234"}]}], ")"}]}], "+", 
     RowBox[{"2", 
      RowBox[{"s\[Delta]1", "^", "2"}], " ", "s\[Gamma]2", " ", "c\[Gamma]2", 
      
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"s\[Gamma]1", "^", "2"}], "+", 
        RowBox[{"s\[Gamma]2", "^", "2"}], "+", 
        RowBox[{"s\[Gamma]3", "^", "2"}], "+", 
        RowBox[{"s\[Gamma]4", "^", "2"}]}], ")"}]}]}], "//", "Factor"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5892005800859156`*^9, 3.5633780517527227`*^9}, {
   3.5633782433990593`*^9, 3.5633584124175997`*^9}, 3.5633611976199856`*^9, {
   3.5633645649852467`*^9, 3.5633645939452868`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["C", "~"], "[", 
    RowBox[{"1", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     OverscriptBox["C", "~"], "[", 
     RowBox[{"1", ",", "2"}], "]"}], "/.", "swap23"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["C", "~"], "[", 
    RowBox[{"1", ",", "4"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     OverscriptBox["C", "~"], "[", 
     RowBox[{"1", ",", "2"}], "]"}], "/.", "swap24"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5892006115099154`*^9, 3.5633780626571417`*^9}, {
  3.5633782803867245`*^9, 3.5633611976511855`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["C", "~"], "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"s\[Delta]1234", "-", "c\[Delta]1234"}], ")"}], 
     RowBox[{
      OverscriptBox["C", "~"], "[", 
      RowBox[{"1", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "s\[Delta]1", " ", "s\[Delta]2", " ", "c\[Delta]3", " ", 
        "c\[Delta]4"}], "-", 
       RowBox[{
       "c\[Delta]1", " ", "c\[Delta]2", " ", "s\[Delta]3", " ", 
        "s\[Delta]4"}]}], ")"}], 
     RowBox[{
      OverscriptBox["C", "~"], "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "s\[Delta]1", " ", "s\[Delta]3", " ", "c\[Delta]2", " ", 
        "c\[Delta]4"}], "-", 
       RowBox[{
       "c\[Delta]1", " ", "c\[Delta]3", " ", "s\[Delta]2", " ", 
        "s\[Delta]4"}]}], ")"}], 
     RowBox[{
      OverscriptBox["C", "~"], "[", 
      RowBox[{"1", ",", "3"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "s\[Delta]1", " ", "s\[Delta]4", " ", "c\[Delta]2", " ", 
        "c\[Delta]3"}], "-", 
       RowBox[{
       "c\[Delta]1", " ", "c\[Delta]4", " ", "s\[Delta]2", " ", 
        "s\[Delta]3"}]}], ")"}], 
     RowBox[{
      OverscriptBox["C", "~"], "[", 
      RowBox[{"1", ",", "4"}], "]"}]}], "+", 
    RowBox[{"2", "s\[Gamma]1", " ", "c\[Gamma]1", " ", "s\[Delta]1234", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"s\[Gamma]1", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]2", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]3", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]4", "^", "2"}]}], ")"}]}], "+", 
    RowBox[{"2", "s\[Gamma]2", " ", "c\[Gamma]2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "s\[Delta]1", " ", "s\[Delta]2", " ", "c\[Delta]3", " ", "c\[Delta]4", 
        
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s\[Gamma]1", "^", "2"}], "+", 
          RowBox[{"s\[Gamma]2", "^", "2"}]}], ")"}]}], "-", 
       RowBox[{
       "c\[Delta]1", " ", "c\[Delta]2", " ", "s\[Delta]3", " ", "s\[Delta]4", 
        
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s\[Gamma]3", "^", "2"}], "+", 
          RowBox[{"s\[Gamma]4", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"2", "s\[Gamma]3", " ", "c\[Gamma]3", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "s\[Delta]1", " ", "s\[Delta]3", " ", "c\[Delta]2", " ", "c\[Delta]4", 
        
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s\[Gamma]1", "^", "2"}], "+", 
          RowBox[{"s\[Gamma]3", "^", "2"}]}], ")"}]}], "-", 
       RowBox[{
       "c\[Delta]1", " ", "c\[Delta]3", " ", "s\[Delta]2", " ", "s\[Delta]4", 
        
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s\[Gamma]2", "^", "2"}], "+", 
          RowBox[{"s\[Gamma]4", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"2", "s\[Gamma]4", " ", "c\[Gamma]4", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "s\[Delta]1", " ", "s\[Delta]4", " ", "c\[Delta]2", " ", "c\[Delta]3", 
        
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s\[Gamma]1", "^", "2"}], "+", 
          RowBox[{"s\[Gamma]4", "^", "2"}]}], ")"}]}], "-", 
       RowBox[{
       "c\[Delta]1", " ", "c\[Delta]4", " ", "s\[Delta]2", " ", "s\[Delta]3", 
        
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s\[Gamma]2", "^", "2"}], "+", 
          RowBox[{"s\[Gamma]3", "^", "2"}]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5892006510289154`*^9, 3.563378088365987*^9}, {
  3.5633783551076555`*^9, 3.563378438396202*^9}, {3.5633785439303875`*^9, 
  3.5633611976823854`*^9}, {3.5633646351753445`*^9, 3.563364646745361*^9}, {
  3.563364686215416*^9, 3.5633646863354163`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      OverscriptBox["C", "~"], "[", "2", "]"}], ",", 
     RowBox[{
      OverscriptBox["D", "~"], "[", "2", "]"}]}], "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       OverscriptBox["C", "~"], "[", "1", "]"}], ",", 
      RowBox[{
       OverscriptBox["D", "~"], "[", "1", "]"}]}], "}"}], "/.", "swap12"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      OverscriptBox["C", "~"], "[", "3", "]"}], ",", 
     RowBox[{
      OverscriptBox["D", "~"], "[", "3", "]"}]}], "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       OverscriptBox["C", "~"], "[", "1", "]"}], ",", 
      RowBox[{
       OverscriptBox["D", "~"], "[", "1", "]"}]}], "}"}], "/.", "swap13"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      OverscriptBox["C", "~"], "[", "4", "]"}], ",", 
     RowBox[{
      OverscriptBox["D", "~"], "[", "4", "]"}]}], "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       OverscriptBox["C", "~"], "[", "1", "]"}], ",", 
      RowBox[{
       OverscriptBox["D", "~"], "[", "1", "]"}]}], "}"}], "/.", "swap14"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.563378557455611*^9, 3.563361197713586*^9}, {
  3.563361754977856*^9, 3.5633617941179113`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"mass", ",", " ", 
   RowBox[{"NUT", " ", "charge"}], ",", " ", 
   RowBox[{"electromagnetic", " ", "charges"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5633604279037514`*^9, 3.563360448199387*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Mass", ",", "Nut"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"mm", " ", "\[Mu]1"}], "+", 
      RowBox[{"nn", " ", "\[Mu]2"}]}], ",", 
     RowBox[{
      RowBox[{"mm", " ", "\[Nu]1"}], "+", 
      RowBox[{"nn", " ", "\[Nu]2"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Q1", ",", "Q2", ",", "Q3", ",", "Q4"}], "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"2", "d\[Delta]1", " ", 
       RowBox[{"D", "[", 
        RowBox[{"Mass", ",", "d\[Delta]1"}], "]"}]}], ",", 
      RowBox[{"2", "d\[Delta]2", " ", 
       RowBox[{"D", "[", 
        RowBox[{"Mass", ",", "d\[Delta]2"}], "]"}]}], ",", 
      RowBox[{"2", "d\[Delta]3", " ", 
       RowBox[{"D", "[", 
        RowBox[{"Mass", ",", "d\[Delta]3"}], "]"}]}], ",", 
      RowBox[{"2", "d\[Delta]4", " ", 
       RowBox[{"D", "[", 
        RowBox[{"Mass", ",", "d\[Delta]4"}], "]"}]}]}], "}"}], "//", 
    "Factor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"P1", ",", "P2", ",", "P3", ",", "P4"}], "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "d\[Delta]1", " ", 
       RowBox[{"D", "[", 
        RowBox[{"Nut", ",", "d\[Delta]1"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"-", "2"}], "d\[Delta]2", " ", 
       RowBox[{"D", "[", 
        RowBox[{"Nut", ",", "d\[Delta]2"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"-", "2"}], "d\[Delta]3", " ", 
       RowBox[{"D", "[", 
        RowBox[{"Nut", ",", "d\[Delta]3"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"-", "2"}], "d\[Delta]4", " ", 
       RowBox[{"D", "[", 
        RowBox[{"Nut", ",", "d\[Delta]4"}], "]"}]}]}], "}"}], "//", 
    "Factor"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5633445273517723`*^9, 3.563344539192193*^9}, {
  3.563361676063384*^9, 3.5633582975236*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Rho]1", "[", "1", "]"}], ",", 
     RowBox[{"\[Rho]2", "[", "1", "]"}]}], "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"2", "d\[Delta]1", " ", 
       RowBox[{"D", "[", 
        RowBox[{"\[Mu]1", ",", "d\[Delta]1"}], "]"}]}], ",", 
      RowBox[{"2", "d\[Delta]1", " ", 
       RowBox[{"D", "[", 
        RowBox[{"\[Mu]2", ",", "d\[Delta]1"}], "]"}]}]}], "}"}], "//", 
    "Factor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Pi]1", "[", "1", "]"}], ",", 
     RowBox[{"\[Pi]2", "[", "1", "]"}]}], "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "d\[Delta]1", " ", 
       RowBox[{"D", "[", 
        RowBox[{"\[Nu]1", ",", "d\[Delta]1"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"-", "2"}], "d\[Delta]1", " ", 
       RowBox[{"D", "[", 
        RowBox[{"\[Nu]2", ",", "d\[Delta]1"}], "]"}]}]}], "}"}], "//", 
    "Factor"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5633663236968*^9, 3.5633583344332*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Rho]1", "[", "2", "]"}], ",", 
     RowBox[{"\[Rho]2", "[", "2", "]"}], ",", 
     RowBox[{"\[Pi]1", "[", "2", "]"}], ",", 
     RowBox[{"\[Pi]2", "[", "2", "]"}]}], "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Rho]1", "[", "1", "]"}], ",", 
      RowBox[{"\[Rho]2", "[", "1", "]"}], ",", 
      RowBox[{"\[Pi]1", "[", "1", "]"}], ",", 
      RowBox[{"\[Pi]2", "[", "1", "]"}]}], "}"}], "/.", "swap12"}]}], ";", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Rho]1", "[", "3", "]"}], ",", 
     RowBox[{"\[Rho]2", "[", "3", "]"}], ",", 
     RowBox[{"\[Pi]1", "[", "3", "]"}], ",", 
     RowBox[{"\[Pi]2", "[", "3", "]"}]}], "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Rho]1", "[", "1", "]"}], ",", 
      RowBox[{"\[Rho]2", "[", "1", "]"}], ",", 
      RowBox[{"\[Pi]1", "[", "1", "]"}], ",", 
      RowBox[{"\[Pi]2", "[", "1", "]"}]}], "}"}], "/.", "swap13"}]}], ";", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Rho]1", "[", "4", "]"}], ",", 
     RowBox[{"\[Rho]2", "[", "4", "]"}], ",", 
     RowBox[{"\[Pi]1", "[", "4", "]"}], ",", 
     RowBox[{"\[Pi]2", "[", "4", "]"}]}], "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Rho]1", "[", "1", "]"}], ",", 
      RowBox[{"\[Rho]2", "[", "1", "]"}], ",", 
      RowBox[{"\[Pi]1", "[", "1", "]"}], ",", 
      RowBox[{"\[Pi]2", "[", "1", "]"}]}], "}"}], "/.", "swap14"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5633664367032003`*^9, 3.5633664786984*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"n0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "mm"}], " ", 
     RowBox[{"\[Nu]1", "/", "\[Nu]2"}]}], "//", "Factor"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.5633439710647955`*^9, 3.5633439767744055`*^9}, {
  3.56334495102672*^9, 3.563344962071539*^9}, {3.5633582195046*^9, 
  3.5633582201286*^9}, {3.563361816197942*^9, 3.563361817217943*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"define", " ", "various", " ", "functions"}], " ", "*)"}]], "Input",\

 CellChangeTimes->{{3.5633672037178*^9, 3.5633672071029997`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"R", ",", "U"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"r", "^", "2"}], "-", 
      RowBox[{"2", "mm", " ", "r"}], "+", 
      RowBox[{"a", "^", "2"}], "-", 
      RowBox[{"nn", "^", "2"}]}], ",", 
     RowBox[{
      RowBox[{"a", "^", "2"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "-", "nn"}], ")"}], "^", "2"}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5633656890826*^9, 3.5633657060554*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"L", ",", "V"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mm", " ", "\[Nu]2"}], "-", 
         RowBox[{"nn", " ", "\[Nu]1"}]}], ")"}], "r"}], "+", 
      RowBox[{"4", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mm", "^", "2"}], "+", 
         RowBox[{"nn", "^", "2"}]}], ")"}], "DDD"}]}], ",", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"nn", " ", "\[Mu]1"}], "-", 
         RowBox[{"mm", " ", "\[Mu]2"}]}], ")"}], "u"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mm", "^", "2"}], "+", 
         RowBox[{"nn", "^", "2"}]}], ")"}], "CC"}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5633657539161997`*^9, 3.5633256283224*^9}, {
  3.56336190762807*^9, 3.5633619107680745`*^9}, {3.563361960828144*^9, 
  3.5633619709181585`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Wsquared", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"R", "-", "U"}], ")"}], "^", "2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "Nut", " ", "u"}], "+", "L"}], ")"}], "^", "2"}], "+", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"R", "-", "U"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "Mass", " ", "r"}], "+", "V"}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5633657149474*^9, 3.5633232501946*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      OverscriptBox["L", "~"], "[", "1", "]"}], ",", 
     RowBox[{
      OverscriptBox["V", "~"], "[", "1", "]"}]}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mm", " ", 
          RowBox[{"\[Rho]2", "[", "1", "]"}]}], "-", 
         RowBox[{"nn", " ", 
          RowBox[{"\[Rho]1", "[", "1", "]"}]}]}], ")"}], "r"}], "-", 
      RowBox[{"4", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mm", "^", "2"}], "+", 
         RowBox[{"nn", "^", "2"}]}], ")"}], 
       RowBox[{
        OverscriptBox["D", "~"], "[", "1", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"nn", " ", 
          RowBox[{"\[Pi]1", "[", "1", "]"}]}], "-", 
         RowBox[{"mm", " ", 
          RowBox[{"\[Pi]2", "[", "1", "]"}]}]}], ")"}], "u"}], "+", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mm", "^", "2"}], "+", 
         RowBox[{"nn", "^", "2"}]}], ")"}], 
       RowBox[{
        OverscriptBox["C", "~"], "[", "1", "]"}]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5633663010924*^9, 3.5633663042748003`*^9}, {
  3.5633670116818*^9, 3.5633616042196383`*^9}, {3.5633619157980814`*^9, 
  3.5633619554181366`*^9}, {3.5633622942383647`*^9, 3.563362318019398*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      OverscriptBox["L", "~"], "[", "2", "]"}], ",", 
     RowBox[{
      OverscriptBox["V", "~"], "[", "2", "]"}]}], "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       OverscriptBox["L", "~"], "[", "1", "]"}], ",", 
      RowBox[{
       OverscriptBox["V", "~"], "[", "1", "]"}]}], "}"}], "/.", "swap12"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      OverscriptBox["L", "~"], "[", "3", "]"}], ",", 
     RowBox[{
      OverscriptBox["V", "~"], "[", "3", "]"}]}], "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       OverscriptBox["L", "~"], "[", "1", "]"}], ",", 
      RowBox[{
       OverscriptBox["V", "~"], "[", "1", "]"}]}], "}"}], "/.", "swap13"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      OverscriptBox["L", "~"], "[", "4", "]"}], ",", 
     RowBox[{
      OverscriptBox["V", "~"], "[", "4", "]"}]}], "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       OverscriptBox["L", "~"], "[", "1", "]"}], ",", 
      RowBox[{
       OverscriptBox["V", "~"], "[", "1", "]"}]}], "}"}], "/.", "swap14"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.5633670893542*^9, 3.563362346489438*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Kaluza", "-", 
   RowBox[{"Klein", " ", "1"}], "-", "form"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5633779354077187`*^9, 3.563361860758004*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Omega]3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "Nut", " ", "u", " ", "R"}], "+", 
        RowBox[{"U", " ", "L"}]}], ")"}], "/", "a"}], "/", 
     RowBox[{"(", 
      RowBox[{"R", "-", "U"}], ")"}]}], "d\[Phi]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.563377943207732*^9, 3.563377961990165*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"electromagnetic", " ", "scalars"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.563618610193075*^9, 3.56361861352308*^9}, {
  3.5636391372494535`*^9, 3.5636391415706606`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Zeta]", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "2"}], "/", "Wsquared"}], " ", "d\[Delta]1", " ", 
    RowBox[{"D", "[", 
     RowBox[{"Wsquared", ",", "d\[Delta]1"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["\[Zeta]", "~"], "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"1", "/", "Wsquared"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"L", "+", 
         RowBox[{"2", "Nut", " ", "u"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Q1", " ", "u"}], "+", 
         RowBox[{
          OverscriptBox["L", "~"], "[", "1", "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"R", "-", "U"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"P1", " ", "r"}], "+", 
         RowBox[{
          OverscriptBox["V", "~"], "[", "1", "]"}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.5633805280602283`*^9, 3.563357631551*^9}, {
  3.5633603871408796`*^9, 3.56336038732808*^9}, {3.5633623605494576`*^9, 
  3.563362365669465*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"3", "d", " ", "gauge", " ", "fields"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.56338113119705*^9, 3.5633603710416517`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A31", "=", 
   RowBox[{
    RowBox[{"P1", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "nn"}], ")"}], "/", "a"}], " ", "d\[Phi]"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"U", "/", "a"}], "/", 
      RowBox[{"(", 
       RowBox[{"R", "-", "U"}], ")"}]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"P1", " ", "u"}], "-", 
       RowBox[{"d\[Delta]1", " ", 
        RowBox[{"D", "[", 
         RowBox[{"L", ",", "d\[Delta]1"}], "]"}]}]}], ")"}], "d\[Phi]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5633811352374573`*^9, 3.5633588366596003`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"At31", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "Q1"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "-", "nn"}], ")"}], "/", "a"}], " ", "d\[Phi]"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"U", "/", "a"}], "/", 
      RowBox[{"(", 
       RowBox[{"R", "-", "U"}], ")"}]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Q1", " ", "u"}], "+", 
       RowBox[{
        OverscriptBox["L", "~"], "[", "1", "]"}]}], ")"}], " ", 
     "d\[Phi]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5633812071067834`*^9, 3.5633588398264*^9}, {
   3.563360540411149*^9, 3.5633605987240515`*^9}, {3.5633623767994804`*^9, 
   3.563362378539483*^9}, 3.6399852336564245`*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"gauge", " ", "fields"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5565920512234936`*^9, 3.5565920563715024`*^9}, {
   3.5565921720613055`*^9, 3.5565921766165133`*^9}, 3.5636225217953596`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"A1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Zeta]", "[", "1", "]"}], 
     RowBox[{"(", 
      RowBox[{"dt", "+", "\[Omega]3"}], ")"}]}], "+", "A31"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"At1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["\[Zeta]", "~"], "[", "1", "]"}], 
     RowBox[{"(", 
      RowBox[{"dt", "+", "\[Omega]3"}], ")"}]}], "+", "At31"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.56362132854189*^9, 3.563621335676298*^9}, {
  3.5636220054178247`*^9, 3.5636220097970753`*^9}, {3.563622246121592*^9, 
  3.5636222642436285`*^9}, {3.5636292211513977`*^9, 3.5636292235694017`*^9}, {
  3.5785780647502327`*^9, 3.563615834795638*^9}, {3.5636249838108845`*^9, 
  3.5636249947345095`*^9}, {3.563625573782629*^9, 3.563625585487299*^9}, {
  3.563625860541031*^9, 3.563381108998211*^9}, {3.5633812670576887`*^9, 
  3.5633576939198*^9}, {3.563360408101*^9, 3.5633604085690002`*^9}, {
  3.5633623510542*^9, 3.5633623514754*^9}, {3.5633627680422*^9, 
  3.5633627710062*^9}, {3.5633774679358454`*^9, 3.563377468332868*^9}, {
  3.563377820670021*^9, 3.5633626955607524`*^9}, {3.6399852336634245`*^9, 
  3.639985233670425*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"A2", ",", "At2"}], "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"A1", ",", "At1"}], "}"}], "/.", "swap12"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"A3", ",", "At3"}], "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"A1", ",", "At1"}], "}"}], "/.", "swap13"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"A4", ",", "At4"}], "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"A1", ",", "At1"}], "}"}], "/.", "swap14"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.563381320659383*^9, 3.5633627056807666`*^9}, {
  3.639985233676425*^9, 3.6399852336944265`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"scalar", " ", "fields"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.563378679260625*^9, 3.563378681772229*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Xi]11part1", "=", 
   RowBox[{"s\[Gamma]1", " ", "c\[Gamma]1", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "s\[Delta]1", " ", "s\[Delta]2", " ", "s\[Delta]3", " ", "c\[Delta]4"}],
       "-", 
      RowBox[{
      "c\[Delta]1", " ", "c\[Delta]2", " ", "c\[Delta]3", " ", 
       "s\[Delta]4"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]12part1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "c\[Delta]2", " ", "c\[Delta]3", " ", "s\[Gamma]1", " ", 
        "s\[Gamma]4"}], "+", 
       RowBox[{
       "c\[Gamma]1", " ", "c\[Gamma]4", " ", "s\[Delta]2", " ", 
        "s\[Delta]3"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "c\[Delta]1", " ", "c\[Delta]4", " ", "c\[Gamma]2", " ", 
        "c\[Gamma]3"}], "+", 
       RowBox[{
       "s\[Gamma]2", " ", "s\[Gamma]3", " ", "s\[Delta]1", " ", 
        "s\[Delta]4"}]}], ")"}]}], "+", 
    RowBox[{
    "s\[Delta]1", " ", "s\[Gamma]4", " ", "c\[Delta]4", " ", "c\[Gamma]1", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "s\[Delta]2", " ", "s\[Gamma]2", " ", "c\[Delta]3", " ", 
        "c\[Gamma]3"}], "+", 
       RowBox[{
       "s\[Delta]3", " ", "s\[Gamma]3", " ", "c\[Delta]2", " ", 
        "c\[Gamma]2"}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]13part1", "=", 
   RowBox[{
    RowBox[{"-", "s\[Gamma]1"}], " ", "c\[Gamma]1", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "s\[Delta]1", " ", "s\[Delta]2", " ", "s\[Delta]3", " ", "c\[Delta]4", 
       " ", 
       RowBox[{"c\[Gamma]4", "^", "2"}]}], "+", 
      RowBox[{
      "c\[Delta]1", " ", "c\[Delta]2", " ", "c\[Delta]3", " ", "s\[Delta]4", 
       " ", 
       RowBox[{"s\[Gamma]4", "^", "2"}]}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5633793526046076`*^9, 3.563379383477062*^9}, {
   3.5633794480767756`*^9, 3.563379506764078*^9}, {3.5633802328119707`*^9, 
   3.5633802823520403`*^9}, {3.563380336572116*^9, 3.5633410173114166`*^9}, 
   3.563341734522439*^9, 3.563348843684854*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Xi]11part2", ",", "\[Xi]12part2", ",", "\[Xi]13part2"}], "}"}],
    "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Xi]11part1", ",", "\[Xi]12part1", ",", "\[Xi]13part1"}], 
     "}"}], "/.", "swap14"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Xi]11part3", ",", "\[Xi]12part3", ",", "\[Xi]13part3"}], "}"}],
    "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Xi]11part1", ",", "\[Xi]12part1", ",", "\[Xi]13part1"}], 
      "}"}], "/.", "swap12"}], "/.", "swap34"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Xi]11part4", ",", "\[Xi]12part4", ",", "\[Xi]13part4"}], "}"}],
    "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Xi]11part1", ",", "\[Xi]12part1", ",", "\[Xi]13part1"}], 
      "}"}], "/.", "swap13"}], "/.", "swap24"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5633792050595484`*^9, 3.563379242452814*^9}, {
  3.563379278847678*^9, 3.5633792910780993`*^9}, {3.563379332823773*^9, 
  3.5633793467701974`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Xi]11", "=", 
   RowBox[{
   "\[Xi]11part1", "+", "\[Xi]11part2", "-", "\[Xi]11part3", "-", 
    "\[Xi]11part4"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]12", "=", 
   RowBox[{
   "\[Xi]12part1", "+", "\[Xi]12part2", "-", "\[Xi]12part3", "-", 
    "\[Xi]12part4"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]13", "=", 
   RowBox[{
   "\[Xi]13part1", "+", "\[Xi]13part2", "-", "\[Xi]13part3", "-", 
    "\[Xi]13part4"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]11", "=", 
   RowBox[{
    RowBox[{"s\[Delta]2", "^", "2"}], "+", 
    RowBox[{"s\[Delta]3", "^", "2"}], "+", 
    RowBox[{"s\[Gamma]1", "^", "2"}], "+", 
    RowBox[{"s\[Gamma]4", "^", "2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s\[Delta]2", "^", "2"}], "+", 
       RowBox[{"s\[Delta]3", "^", "2"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s\[Gamma]1", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]4", "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s\[Delta]2", "^", "2"}], "-", 
       RowBox[{"s\[Delta]3", "^", "2"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s\[Gamma]3", "^", "2"}], "-", 
       RowBox[{"s\[Gamma]2", "^", "2"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]12", "=", 
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"s\[Delta]2", " ", "c\[Delta]2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
         "c\[Gamma]2", " ", "s\[Gamma]1", " ", "s\[Gamma]3", " ", 
          "s\[Gamma]4"}], "-", 
         RowBox[{
         "s\[Gamma]2", " ", "c\[Gamma]1", " ", "c\[Gamma]3", " ", 
          "c\[Gamma]4"}]}], ")"}]}], "+", 
      RowBox[{"s\[Delta]3", " ", "c\[Delta]3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
         "c\[Gamma]3", " ", "s\[Gamma]1", " ", "s\[Gamma]2", " ", 
          "s\[Gamma]4"}], "-", 
         RowBox[{
         "s\[Gamma]3", " ", "c\[Gamma]1", " ", "c\[Gamma]2", " ", 
          "c\[Gamma]4"}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]13", "=", 
   RowBox[{
    RowBox[{
    "2", "s\[Delta]2", " ", "s\[Delta]3", " ", "c\[Delta]2", " ", 
     "c\[Delta]3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "s\[Gamma]2", " ", "s\[Gamma]3", " ", "c\[Gamma]2", " ", 
        "c\[Gamma]3"}], "+", 
       RowBox[{
       "s\[Gamma]1", " ", "s\[Gamma]4", " ", "c\[Gamma]1", " ", 
        "c\[Gamma]4"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"s\[Delta]2", "^", "2"}], " ", 
     RowBox[{"s\[Delta]3", "^", "2"}], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"s\[Gamma]1", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]2", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]3", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]4", "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s\[Delta]2", "^", "2"}], "+", 
       RowBox[{"s\[Delta]3", "^", "2"}], "+", 
       RowBox[{"2", 
        RowBox[{"s\[Delta]2", "^", "2"}], " ", 
        RowBox[{"s\[Delta]3", "^", "2"}]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]4", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Gamma]2", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]3", "^", "2"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"s\[Delta]2", "^", "2"}], " ", 
     RowBox[{"s\[Gamma]2", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"s\[Delta]3", "^", "2"}], " ", 
     RowBox[{"s\[Gamma]3", "^", "2"}]}], " ", "+", 
    RowBox[{
     RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
     RowBox[{"s\[Gamma]4", "^", "2"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5633787898492193`*^9, 3.563378806775249*^9}, {
   3.5633789800603533`*^9, 3.563342107482771*^9}, 3.5633480468373613`*^9, 
   3.5633488235608187`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f1", "=", 
   RowBox[{
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"mm", " ", "r"}], "+", 
       RowBox[{"nn", " ", "u"}]}], ")"}], "\[Xi]11"}], "+", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"mm", " ", "u"}], "-", 
       RowBox[{"nn", " ", "r"}]}], ")"}], "\[Xi]12"}], "+", 
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"mm", "^", "2"}], "+", 
       RowBox[{"nn", "^", "2"}]}], ")"}], "\[Xi]13"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g1", "=", 
   RowBox[{
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"mm", " ", "r"}], "+", 
       RowBox[{"nn", " ", "u"}]}], ")"}], "\[Eta]11"}], "+", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"mm", " ", "u"}], "-", 
       RowBox[{"nn", " ", "r"}]}], ")"}], "\[Eta]12"}], "+", 
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"mm", "^", "2"}], "+", 
       RowBox[{"nn", "^", "2"}]}], ")"}], "\[Eta]13"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5633820089523926`*^9, 3.563382052195668*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Chi]1", "=", 
   RowBox[{"f1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"r", "^", "2"}], "+", 
      RowBox[{"u", "^", "2"}], "+", "g1"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyPhi]1", "=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"Log", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", "^", "2"}], "+", 
         RowBox[{"u", "^", "2"}], "+", "g1"}], ")"}], "^", "2"}], "/", 
      "Wsquared"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5633819448050795`*^9, 3.5633213984175997`*^9}, {
  3.5633220661948*^9, 3.5633220722008*^9}, {3.5633469568593855`*^9, 
  3.563346957049386*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Chi]2", ",", "\[CurlyPhi]2"}], "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Chi]1", ",", "\[CurlyPhi]1"}], "}"}], "/.", "swap12"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Chi]3", ",", "\[CurlyPhi]3"}], "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Chi]1", ",", "\[CurlyPhi]1"}], "}"}], "/.", "swap13"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.563382054972473*^9, 3.5633213954536*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["CHECK EOM", "Section",
 CellChangeTimes->{{3.790575416177739*^9, 3.7905754188022833`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"numerical", " ", "parameters", " ", "for", " ", "exact"}], ",", 
   " ", 
   RowBox[{
   "integer", " ", "arithmetic", " ", "check", " ", "of", " ", "field", " ", 
    "equations"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5565944552349167`*^9, 3.556594458869723*^9}, {
  3.589870445881263*^9, 3.5898704533612733`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "mm", ",", "nn", ",", "a", ",", "d\[Delta]1", ",", "d\[Delta]2", ",", 
     "d\[Delta]3", ",", "d\[Delta]4", ",", "d\[Gamma]1", ",", "d\[Gamma]2", 
     ",", "d\[Gamma]3", ",", "d\[Gamma]4"}], "}"}], ":=", 
   RowBox[{"{", 
    RowBox[{"5", ",", 
     RowBox[{"1", "/", "100"}], ",", 
     RowBox[{"1", "/", "10"}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"1", "/", "8"}]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"1", "/", "9"}]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"1", "/", "10"}]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"1", "/", "12"}]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"1", "/", "15"}]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"1", "/", "18"}]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"1", "/", "20"}]}], ",", 
     RowBox[{"1", "+", "\[IndentingNewLine]", 
      RowBox[{"1", "/", "25"}]}]}], " ", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5565944916453805`*^9, 3.5565945294442463`*^9}, {
   3.5565949117653184`*^9, 3.5565949162893267`*^9}, {3.5565951042228565`*^9, 
   3.5565951044412565`*^9}, {3.556595505424361*^9, 3.556595505564761*^9}, {
   3.556595585811302*^9, 3.556595613626151*^9}, {3.556595647509411*^9, 
   3.556595650099015*^9}, {3.556595762138412*^9, 3.556595766054019*^9}, 
   3.5565958240861206`*^9, {3.5565965531846013`*^9, 3.556596596895878*^9}, {
   3.5565967450961385`*^9, 3.5565967473581424`*^9}, {3.556961924125993*^9, 
   3.556961928345234*^9}, {3.556962924105188*^9, 3.5569629342617693`*^9}, {
   3.5569631752085505`*^9, 3.55696321575587*^9}, {3.556963314628525*^9, 
   3.5569633198138213`*^9}, {3.5569653695990624`*^9, 
   3.5569653751963825`*^9}, {3.55696725200873*^9, 3.5569672538508353`*^9}, {
   3.556994058899429*^9, 3.5569940645767536`*^9}, {3.556998399659706*^9, 
   3.5569984016788216`*^9}, {3.5570483595744443`*^9, 3.557048363185651*^9}, {
   3.5570483957685146`*^9, 3.5570484158176613`*^9}, {3.5613983364308233`*^9, 
   3.561398376306104*^9}, {3.5614001218850965`*^9, 3.561400160775321*^9}, {
   3.561403420339757*^9, 3.561403424003967*^9}, {3.561411107428236*^9, 
   3.5614111074750357`*^9}, {3.5614113116793947`*^9, 3.561411384235122*^9}, {
   3.5614742622616696`*^9, 3.5614742890469165`*^9}, {3.5614744210855484`*^9, 
   3.5614744306015654`*^9}, {3.561474474734043*^9, 3.5614744770428467`*^9}, {
   3.561474514638913*^9, 3.561474514779313*^9}, {3.5614745979118595`*^9, 
   3.5614745980366592`*^9}, {3.5636282161012*^9, 3.563628219332385*^9}, {
   3.5636298823986087`*^9, 3.563629887029874*^9}, {3.5636310314213295`*^9, 
   3.563631032031364*^9}, {3.563636275495273*^9, 3.563563456078318*^9}, {
   3.5635635391084347`*^9, 3.5635635437884407`*^9}, 3.563563745382736*^9, {
   3.5635729458545933`*^9, 3.563572953594036*^9}, {3.5635732521981153`*^9, 
   3.563573256359353*^9}, {3.563573462491143*^9, 3.563573487336564*^9}, {
   3.563573580885915*^9, 3.5635735859682055`*^9}, {3.5636224981544113`*^9, 
   3.5636225399248*^9}, {3.563622582480234*^9, 3.563622584221334*^9}, {
   3.563623033566035*^9, 3.5636230398003917`*^9}, {3.5636259974090977`*^9, 
   3.5636260143195276`*^9}, {3.563626245202346*^9, 3.56362624757355*^9}, {
   3.5636288119322414`*^9, 3.563628838374288*^9}, {3.563629299331298*^9, 
   3.5636169904531956`*^9}, {3.563617086480554*^9, 3.5636170931261654`*^9}, {
   3.5636190676044507`*^9, 3.563619075654065*^9}, {3.563622225763553*^9, 
   3.5636222352795696`*^9}, {3.563622295168075*^9, 3.5636223020320873`*^9}, {
   3.5636223403457546`*^9, 3.5636223436997604`*^9}, {3.5636242511718125`*^9, 
   3.5636242516398134`*^9}, {3.563638149898271*^9, 3.563638152580425*^9}, {
   3.56363833170967*^9, 3.563638332039689*^9}, {3.5636383995365496`*^9, 
   3.5636384014666605`*^9}, {3.5636384422139907`*^9, 
   3.5636384592349644`*^9}, {3.5636384933639164`*^9, 3.563630012216632*^9}, {
   3.563630212369583*^9, 3.563630219311595*^9}, {3.5636302918361225`*^9, 
   3.563630291945323*^9}, {3.563630406584324*^9, 3.563630406709124*^9}, {
   3.5636304675492306`*^9, 3.5636304747720437`*^9}, {3.5636305714810133`*^9, 
   3.5636305812934303`*^9}, {3.5636306361431265`*^9, 
   3.5636306412131357`*^9}, {3.563630799163413*^9, 3.5636307992570133`*^9}, {
   3.563630853857109*^9, 3.563630858989518*^9}, {3.5636309000331903`*^9, 
   3.5635721538771887`*^9}, {3.5635725830917997`*^9, 
   3.5635725921918125`*^9}, {3.563572724582015*^9, 3.5635727304020233`*^9}, {
   3.563572807108142*^9, 3.563572817138156*^9}, {3.5635728514982104`*^9, 
   3.563572851638211*^9}, {3.5635733085218725`*^9, 3.5633809391579494`*^9}, {
   3.5633810103240523`*^9, 3.5633810154540596`*^9}, {3.563383657337635*^9, 
   3.5633836675856543`*^9}, {3.563391800354124*^9, 3.5633481553775043`*^9}, {
   3.5633487595353656`*^9, 3.563348762483771*^9}, {3.563349005906598*^9, 
   3.5633490093698044`*^9}, {3.5633493555344124`*^9, 
   3.5633493571568155`*^9}, {3.5633495449343452`*^9, 3.563349546743948*^9}, {
   3.5633807032249765`*^9, 3.563380704566579*^9}, {3.5633817070235405`*^9, 
   3.563381708458743*^9}, {3.5633837051649594`*^9, 3.563307016325*^9}, {
   3.5633084680629997`*^9, 3.5633084785690002`*^9}, {3.563310021677*^9, 
   3.563310022943*^9}, {3.5633197377771997`*^9, 3.5633197378864*^9}, {
   3.5633197828612003`*^9, 3.56331978517*^9}, {3.5633883005483036`*^9, 
   3.5633883182043133`*^9}, {3.563388565240443*^9, 3.563388584973572*^9}, {
   3.563389931831608*^9, 3.5633899456874*^9}, {3.5633900385937138`*^9, 
   3.5633900462411513`*^9}, {3.5633901475759478`*^9, 
   3.5633901524522266`*^9}, {3.5633902538820276`*^9, 3.563348019209713*^9}, {
   3.5633482489530306`*^9, 3.563348254333038*^9}, {3.563348941684226*^9, 
   3.5633489488914385`*^9}, {3.5898704127012167`*^9, 3.5633519380580564`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"numerical", " ", "coordinates"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.556594463674531*^9, 3.5565944678241386`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"coords", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", "\[Rule]", "50"}], ",", 
     RowBox[{"u", "\[Rule]", 
      RowBox[{"1", "/", "4"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5565944698521423`*^9, 3.556594488197774*^9}, {
  3.5614111706395473`*^9, 3.5614111707175474`*^9}, {3.5636282107558947`*^9, 
  3.5633815621616864`*^9}, {3.793679180537563*^9, 3.793679181354621*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"spatial", " ", "dimensionality"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5397867831990066`*^9, 3.539786783201007*^9}, {
  3.5636282347042637`*^9, 3.5636282401615763`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NN", " ", "=", " ", "3"}], ";"}]], "Input",
 CellChangeTimes->{3.563628238729494*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "metric", " ", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{"ds", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"R", "-", "U"}], ")"}]}], "/", 
       RowBox[{"Sqrt", "[", "Wsquared", "]"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"dt", "+", "\[Omega]3"}], ")"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"Sqrt", "[", "Wsquared", "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"dr", "^", "2"}], "/", "R"}], "+", 
        RowBox[{
         RowBox[{"du", "^", "2"}], "/", "U"}], "+", 
        RowBox[{"R", " ", 
         RowBox[{
          RowBox[{"U", "/", 
           RowBox[{"a", "^", "2"}]}], "/", 
          RowBox[{"(", 
           RowBox[{"R", "-", "U"}], ")"}]}], " ", 
         RowBox[{"d\[Phi]", "^", "2"}]}]}], ")"}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.5397867919915094`*^9, 3.5397867919935093`*^9}, {
  3.5565937169452195`*^9, 3.556593819031799*^9}, {3.556593965409656*^9, 
  3.5565942208601046`*^9}, {3.556594259797773*^9, 3.556594275694201*^9}, {
  3.5565946296276226`*^9, 3.5565946448532495`*^9}, {3.556596243321257*^9, 
  3.556596243399257*^9}, {3.556596454467628*^9, 3.5565964632816434`*^9}, {
  3.5569619200037565`*^9, 3.5569619215038424`*^9}, {3.55696309757211*^9, 
  3.5569631137590356`*^9}, {3.5614110797537875`*^9, 3.561411080486989*^9}, {
  3.5636280306785946`*^9, 3.5636281234469004`*^9}, {3.563628163733205*^9, 
  3.563628205706606*^9}, {3.563628249830129*^9, 3.5636282548154144`*^9}, {
  3.563628345612608*^9, 3.563622874741*^9}, {3.563623958355*^9, 
  3.5635637398727283`*^9}, {3.5635735462439337`*^9, 3.5635735499851475`*^9}, {
  3.5636386238303785`*^9, 3.5633809819480095`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"coordinates", ",", " ", 
    RowBox[{
    "ordering", " ", "determines", " ", "volume", " ", "form", " ", 
     "convention"}]}], " ", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"xxx", "[", "0", "]"}], ",", " ", 
      RowBox[{"xxx", "[", "1", "]"}], ",", " ", 
      RowBox[{"xxx", "[", "2", "]"}], ",", " ", 
      RowBox[{"xxx", "[", "3", "]"}]}], "}"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"t", ",", "r", ",", "\[Phi]", ",", "u"}], "}"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.53978679847188*^9, 3.5397867999119625`*^9}, 
   3.5565913633362837`*^9, {3.563628268796214*^9, 3.56362430589411*^9}, {
   3.563625803248754*^9, 3.563380576521554*^9}, {3.563380626020441*^9, 
   3.563380627611644*^9}, {3.589870476111305*^9, 3.58987048650132*^9}, {
   3.589886418665513*^9, 3.589886420038316*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"d", 
    RowBox[{"(", "coordinates", ")"}]}], " ", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"dxxx", "[", "0", "]"}], ",", " ", 
      RowBox[{"dxxx", "[", "1", "]"}], ",", " ", 
      RowBox[{"dxxx", "[", "2", "]"}], ",", " ", 
      RowBox[{"dxxx", "[", "3", "]"}]}], "}"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"dt", ",", "dr", ",", "d\[Phi]", ",", "du"}], "}"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.539786809198494*^9, 3.5397868092014937`*^9}, {
  3.5565913657386885`*^9, 3.5565913663938894`*^9}, {3.5636282713273587`*^9, 
  3.5633805797507596`*^9}, {3.5633806292652464`*^9, 3.5633806306068487`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"metric", " ", "coefficients"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5636379616453204`*^9, 3.5636379641569247`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"g", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"ds", ",", 
          RowBox[{"dxxx", "[", "i", "]"}]}], "]"}], ",", 
        RowBox[{"dxxx", "[", "j", "]"}]}], "]"}]}], "//", 
     "FullSimplify"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5635664745948725`*^9, 3.5635664945450134`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"gtable", " ", "=", " ", 
   RowBox[{"Table", "[", " ", 
    RowBox[{
     RowBox[{"g", "[", 
      RowBox[{
       RowBox[{"i", "-", "1"}], ",", 
       RowBox[{"j", "-", "1"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"NN", "+", "1"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"NN", "+", "1"}]}], "}"}]}], " ", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.563566685767951*^9, 3.5635666947334633`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"-", "g"}], "]"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.52666865905486*^9, 3.52666865905486*^9}, {
  3.5636284496101065`*^9, 3.5636284538413486`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sqg", " ", "=", " ", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{"-", " ", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Det", "[", "gtable", "]"}], "]"}]}], "]"}], "//", 
    "PowerExpand"}]}], ";"}]], "Input",
 CellChangeTimes->{3.5636284525952773`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"sqg", "^", "2"}]}], "+", 
   RowBox[{"Wsquared", "/", 
    RowBox[{"a", "^", "2"}]}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{
  3.443382303378073*^9, {3.443382356113021*^9, 3.443382393368028*^9}, {
   3.461258189815151*^9, 3.4612581909521513`*^9}, {3.5565944389640875`*^9, 
   3.5565944411792917`*^9}, {3.556595154657745*^9, 3.556595156373748*^9}, {
   3.556595192331811*^9, 3.556595208384239*^9}, {3.5565955547360477`*^9, 
   3.5565955633628626`*^9}, 3.5565962707617054`*^9, {3.556596485605283*^9, 
   3.556596485714483*^9}, {3.5569619049438953`*^9, 3.556961904969897*^9}, {
   3.5614632811212983`*^9, 3.5614632936481204`*^9}, {3.5636283262455*^9, 
   3.5636283731231813`*^9}, {3.5636298293275733`*^9, 3.5633810378280935`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.5565951568417487`*^9, 3.5565951942818146`*^9, 3.556595509901569*^9, {
   3.556595564049264*^9, 3.5565956199441624`*^9}, 3.556595672110654*^9, 
   3.5565957703284264`*^9, 3.55659633026021*^9, {3.556596535837371*^9, 
   3.556596600998685*^9}, 3.5565967518977504`*^9, 3.556961758543522*^9, 
   3.556961932960498*^9, 3.5569624379653826`*^9, 3.5569631346142282`*^9, {
   3.5569631829149914`*^9, 3.5569632207261543`*^9}, 3.5569633240600643`*^9, 
   3.556964872369622*^9, 3.556964921115411*^9, 3.556965379841648*^9, 
   3.556966526584238*^9, {3.5569669677754726`*^9, 3.556966989820734*^9}, {
   3.556967206446124*^9, 3.5569672288644066`*^9}, 3.5569672595521617`*^9, 
   3.556976003021387*^9, 3.5569781221223907`*^9, 3.556979102070416*^9, 
   3.556979168287204*^9, 3.5569940696030407`*^9, 3.5569967689884367`*^9, 
   3.556997399533502*^9, 3.556997443573021*^9, 3.556997523088569*^9, {
   3.5569983774834375`*^9, 3.556998405797057*^9}, {3.5570483675539007`*^9, 
   3.5570484198138895`*^9}, 3.5613981795838523`*^9, 3.561398298350645*^9, {
   3.5613983455833473`*^9, 3.561398381150381*^9}, {3.5614001289845023`*^9, 
   3.561400164823552*^9}, 3.5614034302173223`*^9, 3.5614034995842896`*^9, 
   3.561410641346217*^9, {3.5614110861653986`*^9, 3.5614111118742437`*^9}, {
   3.5614111756003556`*^9, 3.5614112029472036`*^9}, {3.5614113467638564`*^9, 
   3.561411389585932*^9}, 3.5614235713773813`*^9, 3.561460190336815*^9, {
   3.561463245007235*^9, 3.5614632995449305`*^9}, 3.5614634628616176`*^9, 
   3.561463561781391*^9, {3.561474276800895*^9, 3.561474293648925*^9}, {
   3.5614744082935257`*^9, 3.561474436217575*^9}, 3.561474481036454*^9, 
   3.5614745192097206`*^9, 3.561474606897475*^9, 3.5614905041199927`*^9, 
   3.5614923108413315`*^9, 3.5614924384516306`*^9, 3.561543643966583*^9, 
   3.5615438498153567`*^9, 3.561544479878394*^9, 3.5636187394593997`*^9, 
   3.5636278918966565`*^9, {3.563629816732853*^9, 3.563629840415208*^9}, 
   3.563629891734143*^9, 3.563630896411607*^9, 3.5636310352045455`*^9, 
   3.563636251592906*^9, {3.563636282746688*^9, 3.5635663458429136`*^9}, 
   3.56362285465*^9, 3.5636231119449997`*^9, 3.563623168399*^9, 
   3.563623246091*^9, 3.5636232821549997`*^9, {3.563623429186*^9, 
   3.5635635501064587`*^9}, 3.5635637147426934`*^9, 3.563563748836745*^9, 
   3.5635718262865577`*^9, 3.5635719814454317`*^9, 3.5635722651296577`*^9, 
   3.563572957599265*^9, 3.5635730681545887`*^9, 3.5635730988443437`*^9, 
   3.5635732175371323`*^9, 3.5635732636867723`*^9, {3.5635733097504067`*^9, 
   3.5635733380770273`*^9}, {3.563573447117264*^9, 3.5635734910087743`*^9}, 
   3.5635735541493855`*^9, 3.56357359093349*^9, {3.563622478481286*^9, 
   3.5636225436230116`*^9}, 3.563622587876543*^9, 3.56362262174148*^9, 
   3.5636226986808805`*^9, 3.5636228817403507`*^9, 3.5636230442096434`*^9, 
   3.5636242233650846`*^9, 3.563624331091241*^9, 3.563624363573293*^9, 
   3.5636244256770024`*^9, {3.5636255474887075`*^9, 3.5636255767699594`*^9}, 
   3.563625695205367*^9, {3.5636258284920015`*^9, 3.5636258929045143`*^9}, {
   3.5636259754442596`*^9, 3.5636260182195344`*^9}, 3.563628961958705*^9, 
   3.5636293128409224`*^9, {3.563631203423048*^9, 3.56363121624627*^9}, 
   3.5636312619699507`*^9, {3.5636316069103584`*^9, 3.5636152056691437`*^9}, 
   3.5636154434874816`*^9, {3.5636154765455327`*^9, 3.5636154913035617`*^9}, 
   3.563615791777985*^9, 3.563616376524809*^9, 3.5636164645573387`*^9, 
   3.5636166263618226`*^9, 3.563616674300707*^9, {3.5636169406271205`*^9, 
   3.563616962303156*^9}, 3.563616995117206*^9, 3.563617048868888*^9, 
   3.5636170993505764`*^9, 3.5636175557752542`*^9, 3.5636177226487474`*^9, 
   3.563618856957281*^9, 3.563619081238875*^9, {3.563622237947174*^9, 
   3.563622264326821*^9}, 3.563622305573293*^9, 3.5636223494093704`*^9, 
   3.563623304863163*^9, 3.5636234057661266`*^9, 3.5636239327908535`*^9, 
   3.563624130724001*^9, {3.5636242472250056`*^9, 3.5636242561794214`*^9}, 
   3.563638025364148*^9, 3.5636381573276963`*^9, 3.5636382795576873`*^9, {
   3.5636383360769205`*^9, 3.5636383615893793`*^9}, 3.563638405797908*^9, 
   3.563638463605214*^9, 3.563638503530498*^9, {3.5636386358390656`*^9, 
   3.5636300157890377`*^9}, 3.5636301158954144`*^9, 3.563630181013528*^9, 
   3.5636302229464016`*^9, 3.563630257984063*^9, 3.56363029600133*^9, {
   3.5636303462902184`*^9, 3.5636303701114597`*^9}, 3.5636304109523315`*^9, 
   3.5636304428231874`*^9, 3.5636304804704533`*^9, 3.563630525928933*^9, 
   3.563630585240237*^9, 3.5636306455343432`*^9, 3.563630683083609*^9, {
   3.5636307475741224`*^9, 3.563630773064567*^9}, {3.56363080311022*^9, 
   3.5636308319390707`*^9}, 3.5636308626867247`*^9, {3.5636309785637283`*^9, 
   3.563572097187109*^9}, 3.5635721578032*^9, 3.5635725624017706`*^9, 
   3.5635725971018267`*^9, 3.563572695291974*^9, 3.563572736730038*^9, 
   3.5635727770580997`*^9, 3.563572820788168*^9, 3.5635728556262226`*^9, {
   3.5635733175798903`*^9, 3.5635629397151003`*^9}, 3.5635632929023013`*^9, 
   3.563563455242586*^9, 3.5635637847564335`*^9, {3.563607998327279*^9, 
   3.563569005139*^9}, 3.563569471501*^9, 3.563571433243*^9, 
   3.563571922373*^9, {3.563572831946*^9, 3.5635728433640003`*^9}, 
   3.563613265710143*^9, 3.5636137811649733`*^9, 3.5636143719098034`*^9, 
   3.563614682299244*^9, 3.5636153920404177`*^9, 3.5636156523792753`*^9, 
   3.5636161367054605`*^9, 3.5636168333293133`*^9, 3.563616974177924*^9, 
   3.5636172042222486`*^9, 3.563617808640563*^9, 3.5636180523615026`*^9, 
   3.5636183276472483`*^9, 3.5636190144315305`*^9, 3.5636191609009075`*^9, 
   3.563619430831347*^9, 3.5636199169601517`*^9, 3.5636201843734474`*^9, 
   3.5636210522820883`*^9, 3.563621357066521*^9, 3.5636220170904922`*^9, 
   3.563622335761719*^9, 3.563629227266608*^9, 3.563632815692316*^9, 
   3.563634021246833*^9, 3.5636345133986096`*^9, 3.563635002660231*^9, 
   3.5636431694575143`*^9, 3.563643377611808*^9, {3.563645051586377*^9, 
   3.5635654463853655`*^9}, 3.5635662954599295`*^9, 3.5635666871203313`*^9, 
   3.5636308498726587`*^9, 3.5636409602911606`*^9, {3.5636410449270015`*^9, 
   3.5636410603348827`*^9}, {3.563643077934283*^9, 3.5635654904230328`*^9}, 
   3.563566954166913*^9, 3.563568076207492*^9, {3.5636267649291005`*^9, 
   3.5636158588550143`*^9}, 3.5636243348377657`*^9, 3.563624629614626*^9, 
   3.563625040985155*^9, 3.5636256366112227`*^9, 3.563625885809476*^9, 
   3.5636279190447707`*^9, {3.563639965634322*^9, 3.563398154884858*^9}, 
   3.5633986726795444`*^9, 3.5633988316695824`*^9, 3.5633990421065035`*^9, {
   3.5633993596950617`*^9, 3.5633993817379007`*^9}, {3.5633995811872115`*^9, 
   3.5633151363063965`*^9}, {3.563381033168087*^9, 3.563381038108094*^9}, 
   3.5633821917067137`*^9, 3.5633822762137995`*^9, 3.563383003335427*^9, 
   3.5633879981557245`*^9, 3.563388931245387*^9, {3.563391821180315*^9, 
   3.56334876756938*^9}, 3.5633488912931967`*^9, 3.5633490127550106`*^9, 
   3.56334905231668*^9, 3.5633491637320757`*^9, 3.5633495503631544`*^9, 
   3.563349585759617*^9, 3.5633801394711866`*^9, 3.5633801874724703`*^9, 
   3.5633802455513725`*^9, 3.5633805011578217`*^9, 3.5633805836039667`*^9, 
   3.563380635380457*^9, 3.563380708450986*^9, 3.5633808484924316`*^9, {
   3.563381214471875*^9, 3.5633812378407164`*^9}, 3.563381611317373*^9, 
   3.563381657041053*^9, 3.5633817125459504`*^9, {3.563381793093932*^9, 
   3.5633818099718976`*^9}, 3.5633821419184494`*^9, 3.5633825613586273`*^9, {
   3.5633837148213763`*^9, 3.563307020854*^9}, 3.563308021684*^9, 
   3.563308483255*^9, 3.563308983534*^9, 3.563309990366*^9, 
   3.5633100263129997`*^9, 3.563310088605*^9, 3.5633101790699997`*^9, 
   3.563310319399*^9, 3.5633196309796*^9, 3.5633196653775997`*^9, {
   3.5633197164519997`*^9, 3.5633197442511997`*^9}, 3.56331979219*^9, 
   3.5633771054301114`*^9, 3.5633784049806595`*^9, 3.5633808680588207`*^9, 
   3.563387551731474*^9, 3.563388347548992*^9, 3.5633886039406567`*^9, 
   3.563389952192772*^9, 3.5633900529765368`*^9, 3.5633901594806285`*^9, {
   3.5633902722750797`*^9, 3.563341023240756*^9}, 3.563341741616845*^9, 
   3.5633421137781315`*^9, 3.5633480345445395`*^9, 3.5633480651985936`*^9, 
   3.5633482594270487`*^9, 3.563348850595666*^9, 3.5633489635398645`*^9, 
   3.563351956637689*^9, 3.5633606921994157`*^9, 3.563360733414688*^9, 
   3.5633612422204638`*^9, 3.563361626377676*^9, 3.5633620233742385`*^9, 
   3.563362412135536*^9, 3.5633628646009965`*^9, 3.563363281896741*^9, 
   3.5633637406695175`*^9, {3.5633647176454673`*^9, 3.563309250098363*^9}, 
   3.563343531707036*^9, 3.5633814015587206`*^9, {3.790575310928726*^9, 
   3.790575334778809*^9}, 3.793677122636999*^9, 3.7936796281350994`*^9, 
   3.793679758489435*^9, 3.7936800808829393`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"alternating", " ", "tensor"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6995278547852435`*^9, 3.6995278617217216`*^9}, {
  3.706965188139823*^9, 3.706965188193987*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]dddd", "[", 
    RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Epsilon]dddd", "[", 
     RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "=", 
    RowBox[{"sqg", " ", 
     RowBox[{"Signature", "[", 
      RowBox[{"{", 
       RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]uuuu", "[", 
    RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Epsilon]uuuu", "[", 
     RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "sqg"}], " ", 
     RowBox[{"Signature", "[", 
      RowBox[{"{", 
       RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], "]"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6562314945194445`*^9, 3.656231541322121*^9}, {
  3.6995278634883947`*^9, 3.6995278773202*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"metric", " ", "inverse"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.526668636283558*^9, 3.5266686389827127`*^9}, {
   3.5266686822181854`*^9, 3.526668683121237*^9}, 3.527081074243763*^9, {
   3.563566738914991*^9, 3.563566742384189*^9}, {3.5635686666380816`*^9, 
   3.563568670990489*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ggtable", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", " ", 
    RowBox[{"Inverse", "[", "gtable", "]"}], " ", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{3.563568669773687*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gg", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"gg", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{"ggtable", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"i", "+", "1"}], ",", 
       RowBox[{"j", "+", "1"}]}], "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5635667496256037`*^9, 3.5635667715388565`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Christoffel", " ", "symbols", " ", "\[CapitalGamma]", 
    RowBox[{"{", 
     RowBox[{"^", "i"}], "}"}], 
    RowBox[{"{", 
     RowBox[{"_", 
      RowBox[{"{", "jk", "}"}]}], "}"}]}], " ", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"aff", "[", 
     RowBox[{"i_", ",", "j_", ",", "k_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"aff", "[", 
      RowBox[{"i", ",", "j", ",", "k"}], "]"}], " ", "=", " ", 
     RowBox[{"FullSimplify", "[", " ", 
      RowBox[{
       RowBox[{"1", "/", "2"}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gg", "[", 
           RowBox[{"i", ",", "l"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"g", "[", 
               RowBox[{"l", ",", "k"}], "]"}], ",", 
              RowBox[{"xxx", "[", "j", "]"}]}], "]"}], "+", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"g", "[", 
               RowBox[{"l", ",", "j"}], "]"}], ",", 
              RowBox[{"xxx", "[", "k", "]"}]}], "]"}], "-", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"g", "[", 
               RowBox[{"j", ",", "k"}], "]"}], ",", 
              RowBox[{"xxx", "[", "l", "]"}]}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], " ", 
      "]"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{
  3.5270810908137107`*^9, {3.5633606446193323`*^9, 3.5633606546033497`*^9}, {
   3.793679299409288*^9, 3.793679300827426*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Riemann", " ", "tensor", " ", "R", 
    RowBox[{"{", 
     RowBox[{"^", "i"}], "}"}], 
    RowBox[{"{", 
     RowBox[{"_", 
      RowBox[{"{", "jkl", "}"}]}], "}"}]}], " ", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"Ruddd", "[", 
     RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"Ruddd", "[", 
      RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"aff", "[", 
         RowBox[{"i", ",", "j", ",", "l"}], "]"}], ",", " ", 
        RowBox[{"xxx", "[", "k", "]"}]}], "]"}], " ", "-", " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"aff", "[", 
         RowBox[{"i", ",", "j", ",", "k"}], "]"}], ",", " ", 
        RowBox[{"xxx", "[", "l", "]"}]}], "]"}], " ", "+", " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"aff", "[", 
           RowBox[{"i", ",", "k", ",", "m"}], "]"}], " ", 
          RowBox[{"aff", "[", 
           RowBox[{"m", ",", "j", ",", "l"}], "]"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"aff", "[", 
           RowBox[{"i", ",", "l", ",", "m"}], "]"}], " ", 
          RowBox[{"aff", "[", 
           RowBox[{"m", ",", "j", ",", "k"}], "]"}]}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "NN"}], "}"}]}], "]"}]}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.5270811065676117`*^9, 3.5270811071866474`*^9}, {
  3.52708124361045*^9, 3.5270812463436065`*^9}, {3.5633606624969635`*^9, 
  3.5633606737757835`*^9}, {3.654453265183602*^9, 3.6544532777953234`*^9}, {
  3.78712807971743*^9, 3.7871280874534683`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Ricci", " ", "tensor", " ", "R_", 
    RowBox[{"{", "ij", "}"}]}], " ", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"Rdd", "[", 
     RowBox[{"i_", ",", "j_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"Rdd", "[", 
      RowBox[{"i", ",", "j"}], "]"}], " ", "=", " ", 
     RowBox[{"Sum", "[", " ", 
      RowBox[{
       RowBox[{"Ruddd", "[", 
        RowBox[{"k", ",", "i", ",", "k", ",", "j"}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}]}], "]"}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.5270812326478233`*^9, 3.52708123695807*^9}, 
   3.5636285022151155`*^9, 3.7936793221801224`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Ricci", " ", "scalar"}], " ", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{"Rscal", " ", ":=", " ", 
    RowBox[{"Rscal", " ", "=", " ", 
     RowBox[{"Sum", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "j"}], "]"}], " ", 
        RowBox[{"Rdd", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], " ", "]"}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{
  3.52708114604587*^9, {3.56336029639552*^9, 3.563360297347122*^9}, 
   3.793679330865875*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Einstein", " ", "tensor", " ", "G_", 
    RowBox[{"{", "ij", "}"}]}], " ", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"Gdd", "[", 
     RowBox[{"i_", ",", "j_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"Gdd", "[", 
      RowBox[{"i", ",", "j"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"Rdd", "[", 
       RowBox[{"i", ",", "j"}], "]"}], " ", "-", " ", 
      RowBox[{
       RowBox[{"1", "/", "2"}], " ", "Rscal", " ", 
       RowBox[{"g", "[", 
        RowBox[{"i", ",", "j"}], "]"}]}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.5270811936095905`*^9, 3.5270811938036013`*^9}, {
   3.527081259812377*^9, 3.5270812617314863`*^9}, {3.56362883447812*^9, 
   3.5636288351421576`*^9}, 3.7936793393956933`*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"gauge", " ", "fields"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5633821051889615`*^9, 3.5633821071233644`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"A1d", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"A1d", "[", "i", "]"}], "=", 
    RowBox[{"D", "[", 
     RowBox[{"A1", ",", 
      RowBox[{"dxxx", "[", "i", "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A2d", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"A2d", "[", "i", "]"}], "=", 
    RowBox[{"D", "[", 
     RowBox[{"A2", ",", 
      RowBox[{"dxxx", "[", "i", "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A3d", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"A3d", "[", "i", "]"}], "=", 
    RowBox[{"D", "[", 
     RowBox[{"A3", ",", 
      RowBox[{"dxxx", "[", "i", "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A4d", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"A4d", "[", "i", "]"}], "=", 
    RowBox[{"D", "[", 
     RowBox[{"A4", ",", 
      RowBox[{"dxxx", "[", "i", "]"}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.563618590290271*^9, {3.589564349799568*^9, 3.5633627615308447`*^9}, {
   3.7871280875003147`*^9, 3.7871280875003147`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"At1d", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"At1d", "[", "i", "]"}], "=", 
    RowBox[{"D", "[", 
     RowBox[{"At1", ",", 
      RowBox[{"dxxx", "[", "i", "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"At2d", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"At2d", "[", "i", "]"}], "=", 
    RowBox[{"D", "[", 
     RowBox[{"At2", ",", 
      RowBox[{"dxxx", "[", "i", "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"At3d", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"At3d", "[", "i", "]"}], "=", 
    RowBox[{"D", "[", 
     RowBox[{"At3", ",", 
      RowBox[{"dxxx", "[", "i", "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"At4d", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"At4d", "[", "i", "]"}], "=", 
    RowBox[{"D", "[", 
     RowBox[{"At4", ",", 
      RowBox[{"dxxx", "[", "i", "]"}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.563618585439993*^9, {3.5636220054218245`*^9, 3.5636220054298253`*^9}, {
   3.563622598691758*^9, 3.563622601926943*^9}, {3.589564331253507*^9, 
   3.5633627797808704`*^9}, {3.6399852337014265`*^9, 3.639985233740429*^9}, {
   3.787128087515937*^9, 3.787128087515937*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"field", " ", "strengths", " ", "F"}], " ", "=", " ", 
    RowBox[{"d", " ", "A"}]}], ",", " ", 
   RowBox[{"Ft", " ", "=", " ", 
    RowBox[{"d", " ", "At"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.563621168283724*^9, 3.563621171420903*^9}, {
   3.5898705207913675`*^9, 3.5633642054144554`*^9}, {3.5898864357475433`*^9, 
   3.5898864373855457`*^9}, 3.7936793653192005`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"F1dd", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F1dd", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"A1d", "[", "j", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "i", "]"}]}], "]"}], " ", "-", " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"A1d", "[", "i", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "j", "]"}]}], "]"}]}], "//", "Simplify"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F2dd", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F2dd", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"A2d", "[", "j", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "i", "]"}]}], "]"}], " ", "-", " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"A2d", "[", "i", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "j", "]"}]}], "]"}]}], "//", "Simplify"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F3dd", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F3dd", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"A3d", "[", "j", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "i", "]"}]}], "]"}], " ", "-", " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"A3d", "[", "i", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "j", "]"}]}], "]"}]}], "//", "Simplify"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F4dd", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F4dd", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"A4d", "[", "j", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "i", "]"}]}], "]"}], " ", "-", " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"A4d", "[", "i", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "j", "]"}]}], "]"}]}], "//", "Simplify"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.563619654031113*^9, 3.5636196648087296`*^9}, {
  3.563630817077783*^9, 3.56363081824185*^9}, {3.5636409903608804`*^9, 
  3.5636409906288958`*^9}, {3.5895643021888447`*^9, 3.563362796020893*^9}, {
  3.563363032131231*^9, 3.563363061601272*^9}, {3.6474224275014944`*^9, 
  3.6474224337328506`*^9}, {3.787128087531559*^9, 3.787128087562831*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Ft1dd", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Ft1dd", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"At1d", "[", "j", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "i", "]"}]}], "]"}], " ", "-", " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"At1d", "[", "i", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "j", "]"}]}], "]"}]}], "//", "Simplify"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ft2dd", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Ft2dd", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"At2d", "[", "j", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "i", "]"}]}], "]"}], " ", "-", " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"At2d", "[", "i", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "j", "]"}]}], "]"}]}], "//", "Simplify"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ft3dd", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Ft3dd", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"At3d", "[", "j", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "i", "]"}]}], "]"}], " ", "-", " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"At3d", "[", "i", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "j", "]"}]}], "]"}]}], "//", "Simplify"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ft4dd", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Ft4dd", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"At4d", "[", "j", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "i", "]"}]}], "]"}], " ", "-", " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"At4d", "[", "i", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "j", "]"}]}], "]"}]}], "//", "Simplify"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.563619667278871*^9, 3.5636196871130056`*^9}, {
   3.5636220097730737`*^9, 3.5636220097830744`*^9}, {3.56362229574243*^9, 
   3.5636222957484303`*^9}, {3.578578030430172*^9, 3.5636308312635946`*^9}, 
   3.5636409975252905`*^9, {3.5895643723248563`*^9, 3.5633628165609217`*^9}, {
   3.5633631406013827`*^9, 3.563363162951414*^9}, {3.63998523375943*^9, 
   3.6399852338184333`*^9}, {3.6474224379200897`*^9, 3.647422442574356*^9}, {
   3.787128087562831*^9, 3.7871280875940437`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"F1uu", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F1uu", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "k"}], "]"}], 
        RowBox[{"gg", "[", 
         RowBox[{"j", ",", "l"}], "]"}], 
        RowBox[{"F1dd", "[", 
         RowBox[{"k", ",", "l"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], "//", 
     "Simplify"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F2uu", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F2uu", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "k"}], "]"}], 
        RowBox[{"gg", "[", 
         RowBox[{"j", ",", "l"}], "]"}], 
        RowBox[{"F2dd", "[", 
         RowBox[{"k", ",", "l"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], "//", 
     "Simplify"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F3uu", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F3uu", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "k"}], "]"}], 
        RowBox[{"gg", "[", 
         RowBox[{"j", ",", "l"}], "]"}], 
        RowBox[{"F3dd", "[", 
         RowBox[{"k", ",", "l"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], "//", 
     "Simplify"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F4uu", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F4uu", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "k"}], "]"}], 
        RowBox[{"gg", "[", 
         RowBox[{"j", ",", "l"}], "]"}], 
        RowBox[{"F4dd", "[", 
         RowBox[{"k", ",", "l"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], "//", 
     "Simplify"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5636442215039225`*^9, 3.563644239334754*^9}, {
   3.578587850260002*^9, 3.5636308361218724`*^9}, 3.563641004719702*^9, {
   3.563643037913994*^9, 3.563643038052002*^9}, {3.5895643866006727`*^9, 
   3.5633631012013273`*^9}, {3.647422644435902*^9, 3.6474226542884655`*^9}, {
   3.666388125416233*^9, 3.666388127709365*^9}, {3.666415795495607*^9, 
   3.666415797795738*^9}, {3.7871280797330494`*^9, 3.7871280876096625`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Ft1uu", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Ft1uu", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "k"}], "]"}], 
        RowBox[{"gg", "[", 
         RowBox[{"j", ",", "l"}], "]"}], 
        RowBox[{"Ft1dd", "[", 
         RowBox[{"k", ",", "l"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], "//", 
     "Simplify"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ft2uu", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Ft2uu", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "k"}], "]"}], 
        RowBox[{"gg", "[", 
         RowBox[{"j", ",", "l"}], "]"}], 
        RowBox[{"Ft2dd", "[", 
         RowBox[{"k", ",", "l"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], "//", 
     "Simplify"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ft3uu", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Ft3uu", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "k"}], "]"}], 
        RowBox[{"gg", "[", 
         RowBox[{"j", ",", "l"}], "]"}], 
        RowBox[{"Ft3dd", "[", 
         RowBox[{"k", ",", "l"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], "//", 
     "Simplify"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ft4uu", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Ft4uu", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "k"}], "]"}], 
        RowBox[{"gg", "[", 
         RowBox[{"j", ",", "l"}], "]"}], 
        RowBox[{"Ft4dd", "[", 
         RowBox[{"k", ",", "l"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], "//", 
     "Simplify"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5636442215039225`*^9, 3.563644239334754*^9}, {
   3.578587850260002*^9, 3.5785878625996237`*^9}, {3.578587896404883*^9, 
   3.5636308404111176`*^9}, 3.5636409833684807`*^9, {3.5636430567010684`*^9, 
   3.563643056877078*^9}, {3.58956440123851*^9, 3.56336318833245*^9}, {
   3.6399852338254337`*^9, 3.6399852346024785`*^9}, {3.6474226572606354`*^9, 
   3.6474226658081245`*^9}, {3.666388134931778*^9, 3.6663881384229774`*^9}, {
   3.666388404826215*^9, 3.6663884063763037`*^9}, {3.666415800558896*^9, 
   3.66641580306304*^9}, {3.7871280797642927`*^9, 3.787128087625284*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"modified", " ", "field", " ", "strengths"}], " ", "*)"}]], "Input",\

 CellChangeTimes->{{3.5636211745250807`*^9, 3.5636211858757296`*^9}, {
  3.563635365878076*^9, 3.5633602856471014`*^9}, {3.5633628947910385`*^9, 
  3.5633629034810505`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cF1dd", "[", 
    RowBox[{"i_", ",", " ", "j_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"cF1dd", "[", 
     RowBox[{"i", ",", " ", "j"}], "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"F1dd", "[", 
       RowBox[{"i", ",", "j"}], "]"}], "+", 
      RowBox[{"\[Chi]2", " ", 
       RowBox[{"Ft3dd", "[", 
        RowBox[{"i", ",", "j"}], "]"}]}], "+", 
      RowBox[{"\[Chi]3", " ", 
       RowBox[{"Ft2dd", "[", 
        RowBox[{"i", ",", "j"}], "]"}]}], "-", 
      RowBox[{"\[Chi]2", " ", "\[Chi]3", " ", 
       RowBox[{"F4dd", "[", 
        RowBox[{"i", ",", "j"}], "]"}]}]}], "//", "Simplify"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cFt2dd", "[", 
    RowBox[{"i_", ",", " ", "j_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"cFt2dd", "[", 
     RowBox[{"i", ",", " ", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Ft2dd", "[", 
       RowBox[{"i", ",", "j"}], "]"}], "-", 
      RowBox[{"\[Chi]2", " ", 
       RowBox[{"F4dd", "[", 
        RowBox[{"i", ",", "j"}], "]"}]}]}], "//", "Simplify"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cFt3dd", "[", 
    RowBox[{"i_", ",", " ", "j_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"cFt3dd", "[", 
     RowBox[{"i", ",", " ", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Ft3dd", "[", 
       RowBox[{"i", ",", "j"}], "]"}], "-", 
      RowBox[{"\[Chi]3", " ", 
       RowBox[{"F4dd", "[", 
        RowBox[{"i", ",", "j"}], "]"}]}]}], "//", "Simplify"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cF4dd", "[", 
    RowBox[{"i_", ",", " ", "j_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"cF4dd", "[", 
     RowBox[{"i", ",", " ", "j"}], "]"}], " ", "=", "  ", 
    RowBox[{
     RowBox[{"F4dd", "[", 
      RowBox[{"i", ",", "j"}], "]"}], "//", "Simplify"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.563620404782054*^9, 3.563620404974065*^9}, {
  3.5636222908701515`*^9, 3.563622295754431*^9}, {3.5636428743710966`*^9, 
  3.5633822486592236`*^9}, {3.5895644183834906`*^9, 3.563363061661272*^9}, {
  3.563363148661394*^9, 3.5633091582571106`*^9}, {3.6399852346214795`*^9, 
  3.6399852346584816`*^9}, {3.6474224141607313`*^9, 3.6474224209111176`*^9}, {
  3.7871280876409073`*^9, 3.787128087687772*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cF1uu", "[", 
    RowBox[{"i_", ",", " ", "j_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"cF1uu", "[", 
     RowBox[{"i", ",", " ", "j"}], "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"Sum", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "k"}], "]"}], " ", 
        RowBox[{"gg", "[", 
         RowBox[{"j", ",", "l"}], "]"}], " ", 
        RowBox[{"cF1dd", "[", 
         RowBox[{"k", ",", "l"}], "]"}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], " ", "]"}], "//", 
     "Simplify"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cFt2uu", "[", 
    RowBox[{"i_", ",", " ", "j_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"cFt2uu", "[", 
     RowBox[{"i", ",", " ", "j"}], "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"Sum", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "k"}], "]"}], " ", 
        RowBox[{"gg", "[", 
         RowBox[{"j", ",", "l"}], "]"}], " ", 
        RowBox[{"cFt2dd", "[", 
         RowBox[{"k", ",", "l"}], "]"}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], " ", "]"}], "//", 
     "Simplify"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cFt3uu", "[", 
    RowBox[{"i_", ",", " ", "j_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"cFt3uu", "[", 
     RowBox[{"i", ",", " ", "j"}], "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"Sum", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "k"}], "]"}], " ", 
        RowBox[{"gg", "[", 
         RowBox[{"j", ",", "l"}], "]"}], " ", 
        RowBox[{"cFt3dd", "[", 
         RowBox[{"k", ",", "l"}], "]"}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], " ", "]"}], "//", 
     "Simplify"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cF4uu", "[", 
    RowBox[{"i_", ",", " ", "j_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"cF4uu", "[", 
     RowBox[{"i", ",", " ", "j"}], "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"Sum", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "k"}], "]"}], " ", 
        RowBox[{"gg", "[", 
         RowBox[{"j", ",", "l"}], "]"}], " ", 
        RowBox[{"cF4dd", "[", 
         RowBox[{"k", ",", "l"}], "]"}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], " ", "]"}], "//", 
     "Simplify"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.556592179798919*^9, 3.556592200796556*^9}, {
   3.5565923411500025`*^9, 3.556592386202882*^9}, {3.556592866730526*^9, 
   3.55659286914853*^9}, 3.5565930246964035`*^9, {3.5565930721516867`*^9, 
   3.5565931332569942`*^9}, 3.5565946781749077`*^9, {3.556596281494524*^9, 
   3.556596281556924*^9}, {3.5565965015329103`*^9, 3.556596501610911*^9}, {
   3.556961897628477*^9, 3.556961897668479*^9}, {3.5614913608939977`*^9, 
   3.561491370143526*^9}, {3.56362898432769*^9, 3.5635663166242423`*^9}, {
   3.5636241519110003`*^9, 3.563571767918219*^9}, {3.5635718158189588`*^9, 
   3.5635718173690476`*^9}, {3.5635722550670824`*^9, 
   3.5635722552190914`*^9}, {3.5635732091146507`*^9, 
   3.5635732093566647`*^9}, {3.5635733280174513`*^9, 
   3.5635733282144628`*^9}, {3.5635734401248636`*^9, 3.563573440358877*^9}, 
   3.5636244859243083`*^9, {3.563626195453859*^9, 3.563617528381606*^9}, {
   3.5636188355228434`*^9, 3.5636188379408474`*^9}, {3.563630105162595*^9, 
   3.5635634396676955`*^9}, {3.563563749952443*^9, 3.5635637546777134`*^9}, {
   3.563571280421*^9, 3.563571285951*^9}, {3.5635726545039997`*^9, 
   3.563572655233*^9}, {3.56361434984577*^9, 3.56361434985577*^9}, {
   3.563615313712681*^9, 3.5636153217466946`*^9}, {3.5636153620727654`*^9, 
   3.563615367985176*^9}, {3.5636156129992065`*^9, 3.5636156466852655`*^9}, 
   3.563616000283221*^9, {3.5636171915982285`*^9, 3.5636171916382284`*^9}, {
   3.5636180342014647`*^9, 3.563618045439107*^9}, {3.56361858800214*^9, 
   3.5636186076642647`*^9}, {3.5636194057459126`*^9, 
   3.5636194098821487`*^9}, {3.5636197064101095`*^9, 
   3.5636197466044083`*^9}, {3.563620172757783*^9, 3.5636201727607827`*^9}, 
   3.5636204027369366`*^9, {3.5636410159613447`*^9, 3.5636410160613503`*^9}, {
   3.5895644331583357`*^9, 3.5633630874113083`*^9}, {3.5633631486713943`*^9, 
   3.563363183022442*^9}, {3.639985234665482*^9, 3.6399852346864834`*^9}, {
   3.647422403919145*^9, 3.647422411263565*^9}, {3.666388173768999*^9, 
   3.66638817676517*^9}, {3.6664158176248727`*^9, 3.6664158199630065`*^9}, {
   3.787128079779912*^9, 3.7871280877034082`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"scalar", " ", "field", " ", "strengths"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5565925026258864`*^9, 3.556592503218687*^9}, {
  3.589886460301986*^9, 3.5898864630631914`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"d\[CurlyPhi]1d", "[", "i_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"d\[CurlyPhi]1d", "[", "i", "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"\[CurlyPhi]1", ",", " ", 
       RowBox[{"xxx", "[", "i", "]"}]}], "]"}], "//", "Simplify"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[CurlyPhi]2d", "[", "i_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"d\[CurlyPhi]2d", "[", "i", "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"\[CurlyPhi]2", ",", " ", 
       RowBox[{"xxx", "[", "i", "]"}]}], "]"}], "//", "Simplify"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[CurlyPhi]3d", "[", "i_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"d\[CurlyPhi]3d", "[", "i", "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"\[CurlyPhi]3", ",", " ", 
       RowBox[{"xxx", "[", "i", "]"}]}], "]"}], "//", "Simplify"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.5895644518744063`*^9, 3.563387527992116*^9}, {
  3.647421982838061*^9, 3.6474219879143515`*^9}, {3.6474223841560144`*^9, 
  3.6474223896453285`*^9}, {3.7871280877034082`*^9, 3.7871280877034082`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"d\[Chi]1d", "[", "i_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"d\[Chi]1d", "[", "i", "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"\[Chi]1", ",", " ", 
       RowBox[{"xxx", "[", "i", "]"}]}], "]"}], "//", "Simplify"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[Chi]2d", "[", "i_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"d\[Chi]2d", "[", "i", "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"\[Chi]2", ",", " ", 
       RowBox[{"xxx", "[", "i", "]"}]}], "]"}], "//", "Simplify"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[Chi]3d", "[", "i_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"d\[Chi]3d", "[", "i", "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"\[Chi]3", ",", " ", 
       RowBox[{"xxx", "[", "i", "]"}]}], "]"}], "//", "Simplify"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.5895644626570234`*^9, 3.563387531053291*^9}, {
  3.6474219757606564`*^9, 3.647421980256913*^9}, {3.647422394520608*^9, 
  3.6474224008989725`*^9}, {3.7871280877190433`*^9, 3.7871280877190433`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"d\[CurlyPhi]1u", "[", "i_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"d\[CurlyPhi]1u", "[", "i", "]"}], "=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "j"}], "]"}], 
        RowBox[{"d\[CurlyPhi]1d", "[", "j", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}], "//", 
     "Simplify"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[CurlyPhi]2u", "[", "i_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"d\[CurlyPhi]2u", "[", "i", "]"}], "=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "j"}], "]"}], 
        RowBox[{"d\[CurlyPhi]2d", "[", "j", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}], "//", 
     "Simplify"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[CurlyPhi]3u", "[", "i_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"d\[CurlyPhi]3u", "[", "i", "]"}], "=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "j"}], "]"}], 
        RowBox[{"d\[CurlyPhi]3d", "[", "j", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}], "//", 
     "Simplify"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6663884188800187`*^9, 3.666388461828475*^9}, {
  3.787128079811154*^9, 3.7871280877346735`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"d\[Chi]1u", "[", "i_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"d\[Chi]1u", "[", "i", "]"}], "=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "j"}], "]"}], 
        RowBox[{"d\[Chi]1d", "[", "j", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}], "//", 
     "Simplify"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[Chi]2u", "[", "i_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"d\[Chi]2u", "[", "i", "]"}], "=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "j"}], "]"}], 
        RowBox[{"d\[Chi]2d", "[", "j", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}], "//", 
     "Simplify"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[Chi]3u", "[", "i_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"d\[Chi]3u", "[", "i", "]"}], "=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "j"}], "]"}], 
        RowBox[{"d\[Chi]3d", "[", "j", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}], "//", 
     "Simplify"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.666388470343962*^9, 3.6663884808025603`*^9}, {
  3.787128079826776*^9, 3.7871280877346735`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"dilaton", " ", "equations"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.561046063239297*^9, 3.5610460667664986`*^9}, 
   3.561490223263929*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"d\[CurlyPhi]1d\[CurlyPhi]1", ":=", 
   RowBox[{"d\[CurlyPhi]1d\[CurlyPhi]1", "=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"d\[CurlyPhi]1u", "[", "i", "]"}], 
        RowBox[{"d\[CurlyPhi]1d", "[", "i", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}]}], "]"}], "/.", 
     "coords"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d\[CurlyPhi]2d\[CurlyPhi]2", ":=", 
   RowBox[{"d\[CurlyPhi]2d\[CurlyPhi]2", "=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"d\[CurlyPhi]2u", "[", "i", "]"}], 
        RowBox[{"d\[CurlyPhi]2d", "[", "i", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}]}], "]"}], "/.", 
     "coords"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d\[CurlyPhi]3d\[CurlyPhi]3", ":=", 
   RowBox[{"d\[CurlyPhi]3d\[CurlyPhi]3", "=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"d\[CurlyPhi]3u", "[", "i", "]"}], 
        RowBox[{"d\[CurlyPhi]3d", "[", "i", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}]}], "]"}], "/.", 
     "coords"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.666388502987829*^9, 3.6663885238990254`*^9}, {
  3.666388647696106*^9, 3.6663886498062267`*^9}, {3.787128079842399*^9, 
  3.787128087750257*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"d\[Chi]1d\[Chi]1", ":=", 
   RowBox[{"d\[Chi]1d\[Chi]1", "=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"d\[Chi]1u", "[", "i", "]"}], 
        RowBox[{"d\[Chi]1d", "[", "i", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}]}], "]"}], "/.", 
     "coords"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d\[Chi]2d\[Chi]2", ":=", 
   RowBox[{"d\[Chi]2d\[Chi]2", "=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"d\[Chi]2u", "[", "i", "]"}], 
        RowBox[{"d\[Chi]2d", "[", "i", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}]}], "]"}], "/.", 
     "coords"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d\[Chi]3d\[Chi]3", ":=", 
   RowBox[{"d\[Chi]3d\[Chi]3", "=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"d\[Chi]3u", "[", "i", "]"}], 
        RowBox[{"d\[Chi]3d", "[", "i", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}]}], "]"}], "/.", 
     "coords"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.666388540926999*^9, 3.6663885566308975`*^9}, {
  3.6663886524563785`*^9, 3.6663886545284967`*^9}, {3.787128079842399*^9, 
  3.787128087750257*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cF1cF1", ":=", 
   RowBox[{"cF1cF1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "!"}], " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"cF1uu", "[", 
          RowBox[{"i", ",", "j"}], "]"}], 
         RowBox[{"cF1dd", "[", 
          RowBox[{"i", ",", "j"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"i", "+", "1"}], ",", "NN"}], "}"}]}], "]"}]}], "/.", 
     "coords"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cFt2cFt2", ":=", 
   RowBox[{"cFt2cFt2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "!"}], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"cFt2uu", "[", 
          RowBox[{"i", ",", "j"}], "]"}], 
         RowBox[{"cFt2dd", "[", 
          RowBox[{"i", ",", "j"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"i", "+", "1"}], ",", "NN"}], "}"}]}], "]"}]}], "/.", 
     "coords"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cFt3cFt3", ":=", 
   RowBox[{"cFt3cFt3", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "!"}], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"cFt3uu", "[", 
          RowBox[{"i", ",", "j"}], "]"}], 
         RowBox[{"cFt3dd", "[", 
          RowBox[{"i", ",", "j"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"i", "+", "1"}], ",", "NN"}], "}"}]}], "]"}]}], "/.", 
     "coords"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cF4cF4", ":=", 
   RowBox[{"cF4cF4", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "!"}], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"cF4uu", "[", 
          RowBox[{"i", ",", "j"}], "]"}], 
         RowBox[{"cF4dd", "[", 
          RowBox[{"i", ",", "j"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"i", "+", "1"}], ",", "NN"}], "}"}]}], "]"}]}], "/.", 
     "coords"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.56335513945441*^9, 3.563355177643277*^9}, {
  3.647419320360776*^9, 3.647419324489012*^9}, {3.6474203132985687`*^9, 
  3.647420321153018*^9}, {3.647420639160207*^9, 3.5633393952536354`*^9}, {
  3.6663898298837233`*^9, 3.6663898476337385`*^9}, {3.7871280798580203`*^9, 
  3.787128087765911*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CurlyPhi]1eqn", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "sqg"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"sqg", " ", 
          RowBox[{"d\[CurlyPhi]1u", "[", "i", "]"}]}], ",", 
         RowBox[{"xxx", "[", "i", "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"2", "\[CurlyPhi]1"}], "]"}], "d\[Chi]1d\[Chi]1"}], "+", 
    RowBox[{
     RowBox[{"1", "/", "4"}], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "-", 
       "\[CurlyPhi]3"}], "]"}], " ", "cFt2cFt2"}], "+", 
    RowBox[{
     RowBox[{"1", "/", "4"}], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "+", 
       "\[CurlyPhi]3"}], "]"}], " ", "cF1cF1"}], "+", 
    RowBox[{
     RowBox[{"1", "/", "4"}], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[CurlyPhi]1"}], "-", "\[CurlyPhi]2", "+", 
       "\[CurlyPhi]3"}], "]"}], "cFt3cFt3"}], "+", 
    RowBox[{
     RowBox[{"1", "/", "4"}], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[CurlyPhi]1"}], "-", "\[CurlyPhi]2", "-", 
       "\[CurlyPhi]3"}], "]"}], " ", "cF4cF4"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5633552515562067`*^9, 3.5633552866874685`*^9}, {
   3.647420273163273*^9, 3.5633394004640446`*^9}, {3.666388801509904*^9, 
   3.6663888116444836`*^9}, 3.78712807987364*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CurlyPhi]2eqn", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "sqg"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"sqg", " ", 
          RowBox[{"d\[CurlyPhi]2u", "[", "i", "]"}]}], ",", 
         RowBox[{"xxx", "[", "i", "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"2", "\[CurlyPhi]2"}], "]"}], "d\[Chi]2d\[Chi]2"}], "-", 
    RowBox[{
     RowBox[{"1", "/", "4"}], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "-", 
       "\[CurlyPhi]3"}], "]"}], " ", "cFt2cFt2"}], "-", 
    RowBox[{
     RowBox[{"1", "/", "4"}], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "+", 
       "\[CurlyPhi]3"}], "]"}], "cF1cF1"}], "+", 
    RowBox[{
     RowBox[{"1", "/", "4"}], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[CurlyPhi]1"}], "-", "\[CurlyPhi]2", "+", 
       "\[CurlyPhi]3"}], "]"}], "cFt3cFt3"}], "+", 
    RowBox[{
     RowBox[{"1", "/", "4"}], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[CurlyPhi]1"}], "-", "\[CurlyPhi]2", "-", 
       "\[CurlyPhi]3"}], "]"}], "cF4cF4"}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.561490268821534*^9, {3.56149037102438*^9, 3.561490396053812*^9}, {
   3.561490467684909*^9, 3.5614904757633705`*^9}, {3.563630541844327*^9, 
   3.563563705963927*^9}, {3.56356375025646*^9, 3.563563750265461*^9}, {
   3.563569355859*^9, 3.563569371949*^9}, {3.563572715862*^9, 
   3.563572721383*^9}, {3.56361434991577*^9, 3.56361434991577*^9}, {
   3.5636146580312037`*^9, 3.5636146735112257`*^9}, {3.5636153136970806`*^9, 
   3.563615368016376*^9}, {3.5636177808379726`*^9, 3.563617798130962*^9}, {
   3.563618034631489*^9, 3.5636180458801327`*^9}, {3.563618305503982*^9, 
   3.5636183225929594`*^9}, {3.5636193892329674`*^9, 3.563619425028015*^9}, {
   3.563620144051141*^9, 3.563620172826787*^9}, {3.5636210331439943`*^9, 
   3.563621045883723*^9}, {3.563622555631295*^9, 3.5633630876213083`*^9}, {
   3.563363148691394*^9, 3.5633091809504085`*^9}, {3.639985234716485*^9, 
   3.563355324938736*^9}, {3.647420282098784*^9, 3.563339404894452*^9}, {
   3.666388822475103*^9, 3.666388826543336*^9}, 3.78712807987364*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CurlyPhi]3eqn", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "sqg"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"sqg", " ", 
          RowBox[{"d\[CurlyPhi]3u", "[", "i", "]"}]}], ",", 
         RowBox[{"xxx", "[", "i", "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"2", "\[CurlyPhi]3"}], "]"}], "d\[Chi]3d\[Chi]3"}], "+", 
    RowBox[{
     RowBox[{"1", "/", "4"}], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "-", 
       "\[CurlyPhi]3"}], "]"}], "cFt2cFt2"}], "-", 
    RowBox[{
     RowBox[{"1", "/", "4"}], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "+", 
       "\[CurlyPhi]3"}], "]"}], "cF1cF1"}], "-", 
    RowBox[{
     RowBox[{"1", "/", "4"}], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[CurlyPhi]1"}], "-", "\[CurlyPhi]2", "+", 
       "\[CurlyPhi]3"}], "]"}], "cFt3cFt3"}], "+", 
    RowBox[{
     RowBox[{"1", "/", "4"}], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[CurlyPhi]1"}], "-", "\[CurlyPhi]2", "-", 
       "\[CurlyPhi]3"}], "]"}], "cF4cF4"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.561490270411626*^9, 3.561490270506631*^9}, {
   3.5614903740925555`*^9, 3.5614904066244164`*^9}, {3.5614904851679087`*^9, 
   3.5614904929953566`*^9}, {3.563623271637*^9, 3.56356370601493*^9}, {
   3.5635637551717415`*^9, 3.563563755179742*^9}, {3.5635693771070004`*^9, 
   3.563569379157*^9}, {3.5636146580912037`*^9, 3.5636146735712256`*^9}, {
   3.5636153136970806`*^9, 3.563615368016376*^9}, {3.563617780878975*^9, 
   3.563617798149963*^9}, {3.5636183055119824`*^9, 3.56361832259896*^9}, {
   3.563619389237968*^9, 3.5636194250330153`*^9}, {3.563620144068142*^9, 
   3.563620156312842*^9}, {3.5636210331539946`*^9, 3.563621045894723*^9}, {
   3.563622563293733*^9, 3.5633630876213083`*^9}, {3.563363148691394*^9, 
   3.563309188162821*^9}, {3.639985234740486*^9, 3.5633553558579903`*^9}, {
   3.6474202973666573`*^9, 3.5633394087476587`*^9}, {3.6663888323976707`*^9, 
   3.6663888364619026`*^9}, 3.787128079889268*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "\[CurlyPhi]1eqn", ",", " ", "\[CurlyPhi]2eqn", ",", " ", 
     "\[CurlyPhi]3eqn"}], "}"}], "/.", "coords"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.5610477392341585`*^9, 3.561047750401797*^9}, {
   3.561049168823926*^9, 3.561049174106228*^9}, 3.5614633596050367`*^9, {
   3.561490236186668*^9, 3.5614902559517984`*^9}, {3.563629793361516*^9, 
   3.5636297951646194`*^9}, {3.5636310166744857`*^9, 3.5636310228498387`*^9}, 
   3.563631058746892*^9, {3.5636363005707073`*^9, 3.5635721886012807`*^9}, {
   3.5635723024537926`*^9, 3.563572305602973*^9}, {3.5635723840074573`*^9, 
   3.5635723853505344`*^9}, {3.5635724705914097`*^9, 3.563572472847539*^9}, 
   3.5636177864996595`*^9, {3.563618899763756*^9, 3.56356370602293*^9}, {
   3.563614658111204*^9, 3.5636146735712256`*^9}, {3.563617780896976*^9, 
   3.563617798155963*^9}, {3.5636201440831423`*^9, 3.563620156316842*^9}, {
   3.563622547489829*^9, 3.563351664055255*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.5610477423363357`*^9, 3.561047750711815*^9}, {
   3.5610491692829523`*^9, 3.5610492638513613`*^9}, 3.5610499743459992`*^9, 
   3.561050372247758*^9, {3.5610505021911907`*^9, 3.5610505092445936`*^9}, 
   3.5610617446682234`*^9, {3.5610617748669505`*^9, 3.5610618074958167`*^9}, 
   3.5610618397456613`*^9, 3.561061931961936*^9, 3.5610620030630026`*^9, {
   3.561108042643254*^9, 3.5611080617103443`*^9}, 3.5611083489817753`*^9, 
   3.561108430170419*^9, 3.561108545272002*^9, 3.561129096388406*^9, 
   3.561145512673525*^9, 3.561147738541837*^9, 3.5611477802062206`*^9, {
   3.5612394045800533`*^9, 3.5612394341057425`*^9}, 3.5614634741872377`*^9, 
   3.561463568785804*^9, {3.5614742799521008`*^9, 3.5614743007313375`*^9}, 
   3.561474415360338*^9, 3.5614744916912727`*^9, 3.5614745318613434`*^9, 
   3.5614905651824856`*^9, 3.5614923727048697`*^9, 3.5614924985210657`*^9, 
   3.561543709550334*^9, 3.5615439135860043`*^9, 3.5615445378897123`*^9, 
   3.5636187997358475`*^9, 3.5636279505480113`*^9, {3.5636298178999195`*^9, 
   3.5636298415722733`*^9}, 3.5636298923211765`*^9, 3.563630896954638*^9, {
   3.563631023459874*^9, 3.563631058998906*^9}, 3.5636362523209476`*^9, {
   3.5636363018717813`*^9, 3.563566346876973*^9}, 3.563622855928*^9, 
   3.563623114183*^9, 3.563623170571*^9, 3.5636232482980003`*^9, 
   3.563623284293*^9, {3.563623431347*^9, 3.563571829246727*^9}, 
   3.5635720635181265`*^9, 3.5635721042684574`*^9, {3.5635721685401335`*^9, 
   3.563572188959301*^9}, 3.5635722687778664`*^9, 3.563572302843815*^9, {
   3.5635723816503224`*^9, 3.5635723860915766`*^9}, 3.563572473376569*^9, 
   3.563572959289362*^9, 3.5635730696376734`*^9, 3.5635731003714314`*^9, 
   3.563573218975215*^9, 3.5635732662069163`*^9, 3.5635733122375493`*^9, 
   3.5635733426452885`*^9, {3.5635734496104064`*^9, 3.5635734926158657`*^9}, 
   3.5635735556784735`*^9, 3.5635735926295867`*^9, {3.563622480197384*^9, 
   3.5636225454551163`*^9}, 3.5636225897196484`*^9, 3.5636226236405883`*^9, 
   3.5636228836184587`*^9, 3.5636230458387365`*^9, 3.5636242250070887`*^9, 
   3.5636243327112427`*^9, {3.5636255490487103`*^9, 3.563625578283162*^9}, 
   3.56362569678097*^9, 3.5636258300832043`*^9, {3.5636259770822625`*^9, 
   3.5636260236337442`*^9}, 3.5636292562752223`*^9, {3.56362933432216*^9, 
   3.563615458397503*^9}, 3.563615506573583*^9, 3.563615807418007*^9, 
   3.563616479611365*^9, 3.5636166413846493`*^9, 3.563616689245533*^9, {
   3.563616956587143*^9, 3.5636170061072216`*^9}, 3.563617059632907*^9, 
   3.5636171156682053`*^9, 3.563617572202083*^9, 3.5636177386543756`*^9, 
   3.5636177891360645`*^9, {3.563618872838109*^9, 3.5636189023689604`*^9}, 
   3.5636190983177013`*^9, {3.563622248040392*^9, 3.563622274342038*^9}, 
   3.563622318599316*^9, 3.5636223631373944`*^9, 3.563623419681351*^9, 
   3.563623946815278*^9, 3.5636241447640257`*^9, 3.563624267941842*^9, 
   3.563638037186825*^9, 3.5636381678332973`*^9, 3.5636382900482874`*^9, {
   3.5636383468465357`*^9, 3.5636383722739906`*^9}, 3.5636384177655926`*^9, 
   3.5636384764499493`*^9, 3.563638619537133*^9, {3.5636389945125804`*^9, 
   3.5636300261942563`*^9}, 3.5636301263006325`*^9, 3.563630191387546*^9, 
   3.56363023374162*^9, 3.563630268373681*^9, 3.5636303150333633`*^9, {
   3.5636303652130513`*^9, 3.563630380953479*^9}, {3.5636304384083796`*^9, 
   3.5636304541488075`*^9}, 3.563630504198095*^9, 3.563630536755352*^9, 
   3.563630596487857*^9, 3.56363066074437*^9, 3.563630698278036*^9, {
   3.56363076322095*^9, 3.5636307841249866`*^9}, {3.5636308216274524`*^9, 
   3.563630843717091*^9}, {3.563630875977948*^9, 3.5635721080771246`*^9}, 
   3.563572183963236*^9, 3.563572574021787*^9, 3.5635726470318966`*^9, 
   3.563572707441991*^9, {3.56357277343009*^9, 3.5635727895781174`*^9}, 
   3.563572834578187*^9, 3.56357293516035*^9, {3.563573498030143*^9, 
   3.5635631362743425`*^9}, 3.5635634162953587`*^9, 3.5635636444464083`*^9, 
   3.5635639800436034`*^9, {3.563608176605788*^9, 3.5635692018599997`*^9}, 
   3.5635696677*^9, 3.5635716330480003`*^9, 3.563572112977*^9, 
   3.563573044824*^9, 3.5636135000633297`*^9, 3.56361397110524*^9, 
   3.563614563430071*^9, 3.5636148718495092`*^9, 3.5636155763235416`*^9, 
   3.5636158396411734`*^9, 3.5636163165804863`*^9, 3.5636169616779003`*^9, 
   3.5636171510581713`*^9, 3.5636173997251744`*^9, 3.563617999190462*^9, 
   3.5636182374530897`*^9, 3.5636185175721116`*^9, 3.5636191564376526`*^9, 
   3.5636193477945976`*^9, 3.563619615472908*^9, 3.5636200981795173`*^9, 
   3.563620364646758*^9, 3.5636212340284843`*^9, 3.563621540744027*^9, 
   3.563622198197851*^9, 3.5636225217593575`*^9, 3.563629398623313*^9, 
   3.5636329851086135`*^9, 3.5785777935214195`*^9, {3.5785782870969334`*^9, 
   3.56363518044055*^9}, 3.5636433475277634`*^9, 3.563643553192054*^9, {
   3.563645225825343*^9, 3.563565636406234*^9}, 3.5635664936492653`*^9, 
   3.5635668863297253`*^9, 3.563631024582652*^9, 3.5636412023010025`*^9, {
   3.5636432271868196`*^9, 3.5635656332632327`*^9}, 3.5635670974071136`*^9, {
   3.5787710219631624`*^9, 3.563616001151153*^9}, 3.5636244835882735`*^9, 
   3.5636247698806486`*^9, 3.563625780507453*^9, 3.5636260343179703`*^9, 
   3.563628063659042*^9, {3.563640109948577*^9, 3.563398298170894*^9}, 
   3.5633988149715548`*^9, 3.563399037364095*^9, {3.5633993538606515`*^9, 
   3.5633993753574896`*^9}, 3.563399526152318*^9, {3.563399722503419*^9, 
   3.563315274967617*^9}, {3.563383135386903*^9, 3.563349027871437*^9}, 
   3.5633490675111065`*^9, 3.5633491790045023`*^9, 3.56334955911477*^9, 
   3.5633495942772317`*^9, 3.563380148456802*^9, 3.563380196005686*^9, 
   3.5633802539597874`*^9, 3.5633805095662365`*^9, 3.5633805920747814`*^9, 
   3.563380643788872*^9, 3.5633807181386023`*^9, 3.5633822430222273`*^9, 
   3.5633824111749225`*^9, {3.5633837170209804`*^9, 3.56330699815*^9}, 
   3.563307034892*^9, 3.563308035658*^9, 3.563308490158*^9, 3.563308999891*^9,
    3.563309994619*^9, 3.5633100311429996`*^9, 3.563310093467*^9, 
   3.563310183916*^9, {3.56331969391*^9, 3.5633197213348*^9}, 
   3.5633197546563997`*^9, 3.5633198518132*^9, 3.5633771669076276`*^9, 
   3.563378470955433*^9, 3.5633809167362843`*^9, 3.563387617076211*^9, 
   3.563388430443733*^9, 3.563389269697736*^9, 3.5633899565330205`*^9, 
   3.56339005984793*^9, 3.563390163858879*^9, {3.5633902832297063`*^9, 
   3.563341032874307*^9}, 3.5633417520734425`*^9, 3.5633421228576508`*^9, 
   3.563348042406954*^9, 3.563348134268895*^9, 3.5633482681170607`*^9, 
   3.56334885820848*^9, 3.563349023520969*^9, 3.5633520393490343`*^9, 
   3.5633606995938287`*^9, 3.5633608160958333`*^9, 3.5633613244170084`*^9, 
   3.5633617122177963`*^9, 3.5633621150504866`*^9, 3.5633624972656555`*^9, 
   3.5633629498011155`*^9, 3.5633633692429924`*^9, 3.563363825059635*^9, {
   3.563364804365102*^9, 3.5633093388084373`*^9}, 3.563343619787159*^9, {
   3.563381484426066*^9, 3.5633657495622263`*^9}, 3.563379762196904*^9, 
   3.606147439549159*^9, {3.6061512027748675`*^9, 3.5633517207457542`*^9}, 
   3.639985084575897*^9, 3.6399853542033195`*^9, {3.6399856270599256`*^9, 
   3.5633551369272056`*^9}, 3.647419061519807*^9, 3.6474194422197456`*^9, 
   3.6474200536827197`*^9, 3.6474204313103185`*^9, 3.647420751965659*^9, 
   3.6474209372642574`*^9, 3.647421234062233*^9, 3.6474215917096896`*^9, 
   3.6474221141495714`*^9, 3.6474227020861998`*^9, 3.6476622384484177`*^9, 
   3.6476636866543436`*^9, 3.6476653546157455`*^9, 3.647665512078752*^9, 
   3.647666649627816*^9, 3.647685349537124*^9, 3.647685389707195*^9, {
   3.6476854266792593`*^9, 3.647685447364896*^9}, {3.647685480093754*^9, 
   3.6476855249438324`*^9}, 3.647685604722372*^9, 3.647685675062896*^9, 
   3.6476858281147647`*^9, 3.6479275973186183`*^9, {3.648212127791624*^9, 
   3.563348941042593*^9}, 3.6483646413642426`*^9, 3.6483841713958244`*^9, 
   3.6483931473592253`*^9, 3.648456605862421*^9, 3.648471078737425*^9, 
   3.6497701633559723`*^9, {3.6497702996947703`*^9, 3.56338462719578*^9}, {
   3.654453295489335*^9, 3.5633804499752617`*^9}, 3.6663878924179068`*^9, 
   3.666388222249772*^9, 3.6663882895516214`*^9, {3.6663886443159127`*^9, 
   3.666388671587473*^9}, 3.6663888892849245`*^9, 3.6663891407683086`*^9, 
   3.666389371725518*^9, 3.6663895300625744`*^9, 3.666389733069186*^9, 
   3.6663898899081564`*^9, 3.6663901545392923`*^9, 3.6664158312056494`*^9, 
   3.666416200701783*^9, 3.667996915795533*^9, 3.6708629983940153`*^9, 
   3.671356309846883*^9, 3.6978952317770996`*^9, 3.698737798588193*^9, 
   3.6987378828793383`*^9, {3.6987401461381617`*^9, 3.6987401522777185`*^9}, 
   3.698763803577038*^9, 3.699012939704911*^9, 3.6991065117884474`*^9, 
   3.6991083885516043`*^9, 3.6991085577827697`*^9, 3.6991086480711412`*^9, 
   3.6991819518983765`*^9, 3.699265890832203*^9, 3.699718956926269*^9, 
   3.69971907474868*^9, 3.699719196534634*^9, {3.6997193682609158`*^9, 
   3.699719382137734*^9}, 3.699719434629933*^9, 3.699719538921281*^9, 
   3.6997196931081066`*^9, 3.6997197948745885`*^9, 3.6997198570244894`*^9, 
   3.7069650243190203`*^9, 3.707130388156975*^9, 3.7090148881551285`*^9, 
   3.7871280019584637`*^9, 3.787128099673102*^9, 3.791640165053971*^9, 
   3.793679637875413*^9, 3.793679808780158*^9, 3.7936800903697195`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"axion", " ", "equations"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5614909296623325`*^9, 3.561490934656618*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]1eqn", " ", ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "sqg"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"sqg", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{"2", " ", "\[CurlyPhi]1"}], "]"}], " ", 
          RowBox[{"d\[Chi]1u", "[", "i", "]"}]}], ",", 
         RowBox[{"xxx", "[", "i", "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Epsilon]uuuu", "[", 
        RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"cFt2dd", "[", 
           RowBox[{"i", ",", "j"}], "]"}], 
          RowBox[{"cFt3dd", "[", 
           RowBox[{"k", ",", "l"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"cF1dd", "[", 
           RowBox[{"i", ",", "j"}], "]"}], 
          RowBox[{"cF4dd", "[", 
           RowBox[{"k", ",", "l"}], "]"}]}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"i", "+", "1"}], ",", "NN"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", 
        RowBox[{"k", "+", "1"}], ",", "NN"}], "}"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.561490961541156*^9, 3.5614909908608327`*^9}, {
   3.561491057862665*^9, 3.5614911511780024`*^9}, {3.5614912403391023`*^9, 
   3.5614912420512*^9}, {3.563623153936*^9, 3.56362316302*^9}, {
   3.5636233835699997`*^9, 3.563563785228797*^9}, {3.563573045270504*^9, 
   3.5635730463605056`*^9}, {3.563573228561761*^9, 3.563563694235256*^9}, {
   3.5635637444881306`*^9, 3.563563744494131*^9}, {3.563569385767*^9, 
   3.56356939167*^9}, {3.563572733731*^9, 3.563572741778*^9}, {
   3.5636143426857595`*^9, 3.563614365905792*^9}, {3.5636146581312037`*^9, 
   3.5636146735912256`*^9}, 3.5636153136970806`*^9, {3.563615348641142*^9, 
   3.5636153621507654`*^9}, {3.563617789404463*^9, 3.563617789409463*^9}, {
   3.5636180395387697`*^9, 3.5636180395527706`*^9}, {3.563618305516983*^9, 
   3.56361832260396*^9}, {3.563619389241968*^9, 3.5636194057979155`*^9}, {
   3.563620144087143*^9, 3.563620177901077*^9}, {3.5636210331629953`*^9, 
   3.5636210459007235`*^9}, 3.5636225659828873`*^9, 3.563633836682909*^9, {
   3.5785783341466165`*^9, 3.5633814467866044`*^9}, {3.5633884825054283`*^9, 
   3.5633630617112722`*^9}, {3.563363148701394*^9, 3.563363154491402*^9}, {
   3.6399852347644873`*^9, 3.639985234772488*^9}, {3.666388843206289*^9, 
   3.666388853053852*^9}, {3.666389689693705*^9, 3.6663897091088157`*^9}, {
   3.6997193471563377`*^9, 3.699719399158614*^9}, {3.787128079889268*^9, 
   3.7871280877815323`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]2eqn", " ", ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "sqg"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"sqg", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{"2", " ", "\[CurlyPhi]2"}], "]"}], " ", 
          RowBox[{"d\[Chi]2u", "[", "i", "]"}]}], ",", 
         RowBox[{"xxx", "[", "i", "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", 
     RowBox[{"2", "!"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "-", 
          "\[CurlyPhi]3"}], "]"}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"cFt2uu", "[", 
            RowBox[{"i", ",", "j"}], "]"}], 
           RowBox[{"F4dd", "[", 
            RowBox[{"i", ",", "j"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"i", "+", "1"}], ",", "NN"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "+", 
          "\[CurlyPhi]3"}], "]"}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"cF1uu", "[", 
            RowBox[{"i", ",", "j"}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Ft3dd", "[", 
               RowBox[{"i", ",", "j"}], "]"}]}], "+", 
             RowBox[{"\[Chi]3", " ", 
              RowBox[{"F4dd", "[", 
               RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"i", "+", "1"}], ",", "NN"}], "}"}]}], "]"}]}]}], 
      ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.561491284292616*^9, 3.561491295658266*^9}, {
   3.5614915707670016`*^9, 3.5614916322565184`*^9}, {3.5614920763959217`*^9, 
   3.561492168959216*^9}, {3.561492420289592*^9, 3.56149242148866*^9}, {
   3.563623414543*^9, 3.5635637884888015`*^9}, {3.563631380915739*^9, 
   3.5635730513105125`*^9}, {3.5635732333417673`*^9, 3.563563706035931*^9}, {
   3.563563744500131*^9, 3.563563755189742*^9}, {3.5635693945290003`*^9, 
   3.563569409039*^9}, {3.563571350406*^9, 3.5635713701429996`*^9}, {
   3.563571722468*^9, 3.563571761293*^9}, {3.563571870646*^9, 
   3.563571871547*^9}, {3.563572557917*^9, 3.563572558149*^9}, {
   3.5635727355220003`*^9, 3.563572760424*^9}, {3.56361434267576*^9, 
   3.5636143658857927`*^9}, {3.563614658121204*^9, 3.5636146735812254`*^9}, {
   3.5636153217934947`*^9, 3.5636153679227757`*^9}, {3.5636177809039764`*^9, 
   3.5636177981749644`*^9}, {3.5636180346574907`*^9, 3.563618045894133*^9}, {
   3.5636183106822777`*^9, 3.5636183226099606`*^9}, {3.5636193892459683`*^9, 
   3.563619415588475*^9}, {3.56361984506604*^9, 3.5636198616389875`*^9}, {
   3.5636201440951433`*^9, 3.5636201779110775`*^9}, {3.5636210331689954`*^9, 
   3.563621045907724*^9}, {3.563622295762431*^9, 3.5636222957674313`*^9}, 
   3.5636225679249983`*^9, {3.563633853312538*^9, 3.5636338618145533`*^9}, {
   3.5785783375630226`*^9, 3.563643043621333*^9}, {3.5636430852913914`*^9, 
   3.5636431092114253`*^9}, {3.563643590422106*^9, 3.563381452199814*^9}, {
   3.563388469344675*^9, 3.563363087641309*^9}, {3.563363154501402*^9, 
   3.5633631830624423`*^9}, {3.6399852347794886`*^9, 3.639985234794489*^9}, {
   3.666388862477391*^9, 3.6663888644325027`*^9}, {3.6663896951950197`*^9, 
   3.6663897127490234`*^9}, {3.6664160020684223`*^9, 
   3.6664160183193517`*^9}, {3.69971894670476*^9, 3.699718947060547*^9}, 
   3.699719046476348*^9, {3.787128079904882*^9, 3.787128087797121*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]3eqn", " ", ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "sqg"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"sqg", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{"2", " ", "\[CurlyPhi]3"}], "]"}], " ", 
          RowBox[{"d\[Chi]3u", "[", "i", "]"}]}], ",", 
         RowBox[{"xxx", "[", "i", "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", 
     RowBox[{"2", "!"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "+", 
          "\[CurlyPhi]3"}], "]"}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"cF1uu", "[", 
            RowBox[{"i", ",", "j"}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Ft2dd", "[", 
              RowBox[{"i", ",", "j"}], "]"}], "-", 
             RowBox[{"\[Chi]2", " ", 
              RowBox[{"F4dd", "[", 
               RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"i", "+", "1"}], ",", "NN"}], "}"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "\[CurlyPhi]1"}], "-", "\[CurlyPhi]2", "+", 
          "\[CurlyPhi]3"}], "]"}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"cFt3uu", "[", 
            RowBox[{"i", ",", "j"}], "]"}], " ", 
           RowBox[{"F4dd", "[", 
            RowBox[{"i", ",", "j"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"i", "+", "1"}], ",", "NN"}], "}"}]}], "]"}]}]}], 
      ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.561491286139722*^9, 3.561491291061003*^9}, {
   3.56149165168963*^9, 3.5614917156512885`*^9}, {3.561492184812123*^9, 
   3.561492302632862*^9}, {3.5614924235017753`*^9, 3.5614924247778482`*^9}, {
   3.5636234209639997`*^9, 3.5635637919988065`*^9}, {3.56357305621052*^9, 
   3.5635730570005207`*^9}, {3.563573238841775*^9, 3.5635637060599327`*^9}, {
   3.563563744510132*^9, 3.563563755203743*^9}, {3.563569415093*^9, 
   3.5635694169890003`*^9}, {3.563571376332*^9, 3.5635713846*^9}, 
   3.563571690415*^9, {3.5635727657799997`*^9, 3.563572774816*^9}, {
   3.56361434269576*^9, 3.5636143659157925`*^9}, {3.563614658151204*^9, 
   3.563614673601226*^9}, {3.5636153217934947`*^9, 3.5636153679539757`*^9}, {
   3.5636156130148067`*^9, 3.5636156130148067`*^9}, {3.5636156466852655`*^9, 
   3.5636156467008653`*^9}, {3.5636177809229774`*^9, 3.563617798188965*^9}, {
   3.5636180346734915`*^9, 3.5636180459061337`*^9}, {3.563618305522983*^9, 
   3.5636183169356356`*^9}, {3.563619389250969*^9, 3.563619420381749*^9}, {
   3.563619885040326*^9, 3.5636199038824043`*^9}, {3.563620144104144*^9, 
   3.563620177919078*^9}, {3.5636210331739955`*^9, 3.5636210459127245`*^9}, {
   3.5636222910481615`*^9, 3.563622291056162*^9}, 3.5636225704821444`*^9, {
   3.563633941296693*^9, 3.563633941967494*^9}, {3.578578343584633*^9, 
   3.5633814551950192`*^9}, {3.563388450927622*^9, 3.5633630876513085`*^9}, {
   3.5633631487113943`*^9, 3.5633092018496037`*^9}, {3.6399852348024893`*^9, 
   3.6399852348174906`*^9}, {3.666388868459733*^9, 3.6663888702538357`*^9}, {
   3.666389701800398*^9, 3.666389716551241*^9}, {3.666416022051565*^9, 
   3.666416033745234*^9}, {3.6997189498294973`*^9, 3.699718950026532*^9}, 
   3.6997190502803707`*^9, {3.787128079904882*^9, 3.7871280878127785`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Chi]1eqn", ",", "\[Chi]2eqn", ",", "\[Chi]3eqn"}], "}"}], "/.",
    "coords"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.563625219283353*^9, 3.5636252210534544`*^9}, {
  3.5636256200162735`*^9, 3.56334932586316*^9}, {3.5633815873557305`*^9, 
  3.563319868396*^9}, {3.563377134221758*^9, 3.563351669218864*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.5636255359494653`*^9, 3.563625780716465*^9, 3.5636260345399833`*^9, 
   3.5636280638700542`*^9, {3.563640110171589*^9, 3.563398298400894*^9}, 
   3.5633988151915545`*^9, 3.5633995263823185`*^9, {3.5633997227234197`*^9, 
   3.563315275264018*^9}, 3.563349027933837*^9, 3.563349067604707*^9, 
   3.563349179066902*^9, {3.563349316783944*^9, 3.563349326097161*^9}, 
   3.56334955917717*^9, 3.563349594324032*^9, 3.563380148519202*^9, 
   3.5633801960524855`*^9, 3.5633802540221877`*^9, 3.563380509613036*^9, 
   3.563380592121581*^9, 3.563380643835672*^9, 3.563380718201003*^9, 
   3.5633824483341875`*^9, {3.5633837171769805`*^9, 3.5633069983*^9}, 
   3.563307035064*^9, 3.563308035829*^9, 3.563308490381*^9, 3.563309000151*^9,
    3.563309994836*^9, 3.563310031356*^9, 3.5633100937060003`*^9, 
   3.563310184132*^9, {3.5633196941284*^9, 3.5633197215532*^9}, 
   3.563319754906*^9, 3.5633198527804003`*^9, 3.5633198845108*^9, 
   3.56337716729665*^9, 3.56337847352258*^9, 3.5633809192212777`*^9, 
   3.5633876197653646`*^9, 3.5633884331148863`*^9, 3.563389320207625*^9, 
   3.563389959391184*^9, 3.563390062768097*^9, 3.5633901666880407`*^9, {
   3.5633902858598566`*^9, 3.563341035058432*^9}, 3.563341754396576*^9, 
   3.5633421249727716`*^9, 3.5633481369030457`*^9, 3.5633482701570635`*^9, 
   3.563348860283283*^9, 3.563349026260973*^9, 3.5633520423442397`*^9, 
   3.563360819184639*^9, 3.5633613274278135`*^9, 3.5633617153078003`*^9, 
   3.563362118339675*^9, 3.563362500385659*^9, 3.5633629528811197`*^9, 
   3.563363372322997*^9, 3.56336382831964*^9, {3.5633648074772797`*^9, 
   3.563309342064624*^9}, 3.5633436229671636`*^9, {3.5633814874680715`*^9, 
   3.5633657530784273`*^9}, 3.563379765570097*^9, 3.6061474426853385`*^9, 
   3.606151206054055*^9, 3.63998494063183*^9, 3.639985088423117*^9, 
   3.639985357703519*^9, {3.639985630376115*^9, 3.563355139953611*^9}, 
   3.647419064699811*^9, 3.6474194455379353`*^9, 3.6474200568699017`*^9, 
   3.647420434609507*^9, 3.647420942705569*^9, 3.6474212378344493`*^9, 
   3.647421595980934*^9, 3.647422119930902*^9, 3.647422707186491*^9, 
   3.647662241755623*^9, 3.6476636901155415`*^9, 3.6476653579229345`*^9, 
   3.6476666527459946`*^9, 3.647685391079997*^9, 3.647685606219975*^9, 
   3.6476856781985016`*^9, 3.64768583114117*^9, 3.647927600875425*^9, {
   3.6482121312080297`*^9, 3.5633489444433994`*^9}, 3.648364645061449*^9, 
   3.6483841747810307`*^9, 3.6483931508692317`*^9, 3.6484566092168264`*^9, 
   3.648471082387831*^9, 3.649770166359144*^9, 3.6497703027919474`*^9, 
   3.653928230232402*^9, {3.6544532988515277`*^9, 3.5633804530484667`*^9}, 
   3.666387895911106*^9, 3.666388225831977*^9, 3.666388293247833*^9, 
   3.666388675266683*^9, 3.666388892339099*^9, 3.666389143892487*^9, 
   3.6663893748416967`*^9, 3.6663895330827475`*^9, 3.6663897340152397`*^9, 
   3.666389892110283*^9, 3.66639015676542*^9, 3.6664158325367255`*^9, 
   3.666416201553832*^9, 3.667996916839593*^9, 3.670862999077834*^9, 
   3.671356310481882*^9, 3.6978952323887296`*^9, 3.6987377993055844`*^9, 
   3.6987401467267203`*^9, 3.698763804152089*^9, 3.699012940479968*^9, 
   3.69910651237105*^9, 3.699108389110087*^9, 3.699108558365353*^9, 
   3.6991086487910995`*^9, 3.6991819530203533`*^9, 3.699265891586269*^9, 
   3.6997189575006495`*^9, 3.6997190750856247`*^9, 3.699719196892646*^9, {
   3.699719369769045*^9, 3.699719383713277*^9}, 3.699719434970865*^9, 
   3.6997195392716894`*^9, 3.699719693436959*^9, 3.6997197952081194`*^9, 
   3.699719857403294*^9, 3.706965024661172*^9, 3.7071303886743526`*^9, 
   3.709014888506795*^9, 3.787128002364585*^9, 3.7871281001104994`*^9, 
   3.7916401654238253`*^9, 3.7936796382608128`*^9, 3.793680090802054*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"gauge", " ", "field", " ", "equations"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.56149244352392*^9, 3.5614924484122*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"F1eqnu", "[", "i_", "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"F1eqnu", "[", "i", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "sqg"}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"sqg", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Exp", "[", 
               RowBox[{
                RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "+", 
                "\[CurlyPhi]3"}], "]"}], 
              RowBox[{"cF1uu", "[", 
               RowBox[{"i", ",", "j"}], "]"}]}], ")"}]}], ",", " ", 
           RowBox[{"xxx", "[", "j", "]"}]}], "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "-", " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Epsilon]uuuu", "[", 
          RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], " ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", " ", "\[Chi]1"}], " ", 
            RowBox[{"cF4dd", "[", 
             RowBox[{"k", ",", "l"}], "]"}]}], ",", 
           RowBox[{"xxx", "[", "j", "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", "NN"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", 
          RowBox[{"k", "+", "1"}], ",", "NN"}], "}"}]}], "]"}]}]}]}], ";"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.561544029971661*^9, 3.5615440314317446`*^9}, {
   3.561544219487501*^9, 3.5615442599298143`*^9}, {3.5635636946532803`*^9, 
   3.563563706074933*^9}, 3.5635637445411334`*^9, {3.563569438981*^9, 
   3.5635694397*^9}, 3.563572797525*^9, {3.56361434272576*^9, 
   3.5636143659357924`*^9}, {3.563614658171204*^9, 3.5636146736212254`*^9}, 
   3.563615321809095*^9, 3.563615367969576*^9, {3.5636177809499793`*^9, 
   3.563617798205966*^9}, 3.5636180395957727`*^9, {3.5636193892589693`*^9, 
   3.563619409861148*^9}, {3.5636201441221447`*^9, 3.563620177937079*^9}, {
   3.563633975959954*^9, 3.563633976474755*^9}, {3.578578365315471*^9, 
   3.5633630876713085`*^9}, {3.563363207872477*^9, 3.5633090824897766`*^9}, {
   3.666389477197551*^9, 3.66638947752757*^9}, {3.666389512166551*^9, 
   3.66638951267458*^9}, {3.6997194753555465`*^9, 3.6997194887236233`*^9}, {
   3.787128079920504*^9, 3.7871280878127785`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"F2eqnu", "[", "i_", "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"F2eqnu", "[", "i", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "sqg"}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"sqg", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "-", 
                 "\[CurlyPhi]3"}], "]"}], 
               RowBox[{"cFt2uu", "[", 
                RowBox[{"i", ",", "j"}], "]"}]}], "+", 
              RowBox[{"\[Chi]3", " ", 
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "+", 
                 "\[CurlyPhi]3"}], "]"}], 
               RowBox[{"cF1uu", "[", 
                RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}]}], ",", " ", 
           RowBox[{"xxx", "[", "j", "]"}]}], "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Epsilon]uuuu", "[", 
          RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], " ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", " ", "\[Chi]1"}], " ", 
             RowBox[{"cFt3dd", "[", 
              RowBox[{"k", ",", "l"}], "]"}]}], "-", 
            RowBox[{"\[Chi]1", " ", "\[Chi]3", " ", 
             RowBox[{"cF4dd", "[", 
              RowBox[{"k", ",", "l"}], "]"}]}]}], ",", 
           RowBox[{"xxx", "[", "j", "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", "NN"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", 
          RowBox[{"k", "+", "1"}], ",", "NN"}], "}"}]}], "]"}]}]}]}], ";"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.494372263961789*^9, 3.4943723335807886`*^9}, {
   3.4943725369577885`*^9, 3.4943725424177885`*^9}, {3.494372628584789*^9, 
   3.4943726412907887`*^9}, {3.4958461053529873`*^9, 3.495846108903988*^9}, {
   3.498603435890583*^9, 3.498603438152583*^9}, {3.498613171122584*^9, 
   3.4986131865475836`*^9}, {3.498613344965584*^9, 3.498613375081584*^9}, {
   3.498613410636584*^9, 3.4986134571045837`*^9}, 3.4986136219675837`*^9, {
   3.49863398067*^9, 3.498633982686*^9}, {3.4986342857019997`*^9, 
   3.498634289167*^9}, {3.498647948476*^9, 3.4986479487650003`*^9}, {
   3.498648348736*^9, 3.498648350285*^9}, {3.49864857299*^9, 
   3.498648584933*^9}, {3.4995415543079834`*^9, 3.4995415606659837`*^9}, {
   3.4995437028629837`*^9, 3.4995437805669837`*^9}, {3.4995441220669837`*^9, 
   3.4995441224209833`*^9}, {3.4995471647589836`*^9, 
   3.4995471669379835`*^9}, {3.4995472867409835`*^9, 
   3.4995472873179836`*^9}, {3.4995473473409834`*^9, 3.499547347806984*^9}, 
   3.5154258331815042`*^9, {3.515430412503504*^9, 3.515430431778504*^9}, 
   3.5318355532419467`*^9, {3.5318355867688646`*^9, 3.531835589730034*^9}, {
   3.5318570629819965`*^9, 3.5318570891834955`*^9}, {3.5318573957024374`*^9, 
   3.5318573999789143`*^9}, {3.545398211084407*^9, 3.5453982373479095`*^9}, {
   3.561049411057781*^9, 3.5610494473288555`*^9}, {3.561049577393295*^9, 
   3.561049625721059*^9}, {3.5610499154346294`*^9, 3.561049990115901*^9}, {
   3.5610504854712343`*^9, 3.5610504947567654`*^9}, {3.561463194931147*^9, 
   3.561463226193602*^9}, 3.5614632622296653`*^9, {3.5615404224923253`*^9, 
   3.561540487410038*^9}, {3.5615435179263735`*^9, 3.561543548654131*^9}, {
   3.5615435894614654`*^9, 3.561543619013156*^9}, {3.561543829743209*^9, 
   3.5615438316703186`*^9}, {3.5635636942722583`*^9, 3.563563706069933*^9}, {
   3.563563744530133*^9, 3.563563755217744*^9}, {3.5635694279110003`*^9, 
   3.563569432686*^9}, 3.563572790153*^9, {3.563573381321*^9, 
   3.563573381387*^9}, {3.563573770918*^9, 3.563573772024*^9}, 
   3.563573970391*^9, {3.5635743574110003`*^9, 3.563574417166*^9}, {
   3.563574926974*^9, 3.563574928093*^9}, 3.5636137713749523`*^9, {
   3.5636143427157598`*^9, 3.5636143659257927`*^9}, {3.5636146581612043`*^9, 
   3.5636146736112256`*^9}, {3.563615321809095*^9, 3.5636153679539757`*^9}, {
   3.5636160268032675`*^9, 3.5636160276144686`*^9}, {3.563617780933978*^9, 
   3.563617798200966*^9}, {3.563618039584772*^9, 3.5636180395907726`*^9}, {
   3.563618310688278*^9, 3.563618322520955*^9}, {3.5636193892549686`*^9, 
   3.5636194155954757`*^9}, {3.5636201441141443`*^9, 3.563620177931079*^9}, {
   3.563621033180996*^9, 3.5636210459177246`*^9}, {3.563633965757536*^9, 
   3.563633966865138*^9}, {3.5785783603078623`*^9, 3.578578360807063*^9}, {
   3.5785785452617874`*^9, 3.5636349943610163`*^9}, {3.5636431153514338`*^9, 
   3.5633630876613083`*^9}, {3.563363154511402*^9, 3.5633090861559863`*^9}, {
   3.639985234825491*^9, 3.6399852348314915`*^9}, {3.666389482582859*^9, 
   3.666389510061431*^9}, {3.6997194946243114`*^9, 3.69971950151311*^9}, {
   3.787128079936159*^9, 3.787128087828397*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"F3eqnu", "[", "i_", "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"F3eqnu", "[", "i", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "sqg"}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"sqg", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "\[CurlyPhi]1"}], "-", "\[CurlyPhi]2", "+", 
                 "\[CurlyPhi]3"}], "]"}], 
               RowBox[{"cFt3uu", "[", 
                RowBox[{"i", ",", "j"}], "]"}]}], "+", 
              RowBox[{"\[Chi]2", " ", 
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "+", 
                 "\[CurlyPhi]3"}], "]"}], 
               RowBox[{"cF1uu", "[", 
                RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}]}], ",", " ", 
           RowBox[{"xxx", "[", "j", "]"}]}], "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Epsilon]uuuu", "[", 
          RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], " ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "\[Chi]1"}], " ", 
             RowBox[{"cFt2dd", "[", 
              RowBox[{"k", ",", "l"}], "]"}]}], "-", 
            RowBox[{"\[Chi]1", " ", "\[Chi]2", " ", 
             RowBox[{"cF4dd", "[", 
              RowBox[{"k", ",", "l"}], "]"}]}]}], ",", 
           RowBox[{"xxx", "[", "j", "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", "NN"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", 
          RowBox[{"k", "+", "1"}], ",", "NN"}], "}"}]}], "]"}]}]}]}], ";"}], 
  " "}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAGIQPeeKl7Z05yvH03vqwHRYWLsniFaKXuQHokOar4Z+
7Xnl+ErSPBxEB3QJxoBod4lTYPqyr5jqDyDNdV0bTDslbJT8CaRDHjtKgehn
F7ROgOgPy/vAdK7ldQG+3leOcY07hEF0Y5WrBYh2E5G3AtHSTyy7QfSEtv8T
QHTS9Hn7+IG0mMSOAyBakSPsHogOmLLmPojOe2vAIACk9VjnMIJo+6wV7SDa
IaGnG0RPFmR5BqKFXYxfgeh1n1VDBYF01/y9YSBaMFRjpTiQdj1jC6anpmjs
mLHylWNM9dfEyUD3rhSdngmi2d4q5YLomoLwQhAtlarPVgmkd5+J6toh99rx
8V8IfSnlpp1o4GvHMwKVDiDaZ2H7quUTXju++xS3GkTvKvm3MN78jaNV069F
IBoAyGu8EA==
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"F4eqnu", "[", "i_", "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"F4eqnu", "[", "i", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "sqg"}], " ", 
       RowBox[{"Sum", "[", " ", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"sqg", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "\[CurlyPhi]1"}], "-", "\[CurlyPhi]2", "-", 
                 "\[CurlyPhi]3"}], "]"}], 
               RowBox[{"cF4uu", "[", 
                RowBox[{"i", ",", "j"}], "]"}]}], "-", 
              RowBox[{"\[Chi]2", " ", 
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "-", 
                 "\[CurlyPhi]3"}], "]"}], 
               RowBox[{"cFt2uu", "[", 
                RowBox[{"i", ",", "j"}], "]"}]}], "-", 
              RowBox[{"\[Chi]3", " ", 
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "\[CurlyPhi]1"}], "-", "\[CurlyPhi]2", "+", 
                 "\[CurlyPhi]3"}], "]"}], 
               RowBox[{"cFt3uu", "[", 
                RowBox[{"i", ",", "j"}], "]"}]}], "-", 
              RowBox[{"\[Chi]2", " ", "\[Chi]3", " ", 
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "+", 
                 "\[CurlyPhi]3"}], "]"}], " ", 
               RowBox[{"cF1uu", "[", 
                RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}]}], ",", " ", 
           RowBox[{"xxx", "[", "j", "]"}]}], "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Epsilon]uuuu", "[", 
          RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "\[Chi]1"}], " ", 
             RowBox[{"cF1dd", "[", 
              RowBox[{"k", ",", "l"}], "]"}]}], "+", 
            RowBox[{"\[Chi]1", " ", "\[Chi]2", " ", 
             RowBox[{"cFt3dd", "[", 
              RowBox[{"k", ",", "l"}], "]"}]}], "+", 
            RowBox[{"\[Chi]1", " ", "\[Chi]3", " ", 
             RowBox[{"cFt2dd", "[", 
              RowBox[{"k", ",", "l"}], "]"}]}], "+", 
            RowBox[{"\[Chi]1", " ", "\[Chi]2", " ", "\[Chi]3", " ", 
             RowBox[{"cF4dd", "[", 
              RowBox[{"k", ",", "l"}], "]"}]}]}], ",", 
           RowBox[{"xxx", "[", "j", "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", "NN"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", 
          RowBox[{"k", "+", "1"}], ",", "NN"}], "}"}]}], "]"}]}]}]}], ";"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.5615440192220464`*^9, 3.561544023716303*^9}, {
   3.5615443255355663`*^9, 3.5615444494616547`*^9}, {3.563563695058303*^9, 
   3.5635637057629156`*^9}, {3.5635637445571346`*^9, 
   3.5635637546517115`*^9}, {3.563569457151*^9, 3.563569461968*^9}, {
   3.563571413406*^9, 3.563571426955*^9}, {3.563572809791*^9, 
   3.563572835009*^9}, {3.5636143427357597`*^9, 3.563614365795792*^9}, {
   3.563614658191204*^9, 3.563614673151225*^9}, {3.563615313712681*^9, 
   3.563615367985176*^9}, {3.5636158661012106`*^9, 3.563615872011218*^9}, {
   3.5636177809689803`*^9, 3.563617797782942*^9}, {3.563618034701493*^9, 
   3.5636180454111056`*^9}, {3.5636183055349836`*^9, 3.563618322530956*^9}, {
   3.5636193892669697`*^9, 3.5636194250380154`*^9}, {3.5636201441351457`*^9, 
   3.5636201776260614`*^9}, {3.5636210331919966`*^9, 
   3.5636210456297083`*^9}, {3.5636333392916355`*^9, 3.5636333610536737`*^9}, 
   3.563634016925626*^9, {3.5785783770154915`*^9, 3.563363087691309*^9}, {
   3.563363148731394*^9, 3.5633631830824423`*^9}, {3.563363213682485*^9, 
   3.5633091255682406`*^9}, {3.6399852348504925`*^9, 3.639985234866493*^9}, {
   3.666389499956853*^9, 3.666389504620119*^9}, {3.699719524157703*^9, 
   3.69971953131712*^9}, {3.7871280799673696`*^9, 3.787128087844019*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"F1eqnu", "[", "i", "]"}], ",", 
        RowBox[{"F2eqnu", "[", "i", "]"}], ",", 
        RowBox[{"F3eqnu", "[", "i", "]"}], ",", 
        RowBox[{"F4eqnu", "[", "i", "]"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"i", ",", " ", "0", ",", " ", "NN"}], "}"}]}], "]"}], "/.", 
    "coords"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.5636309632084274`*^9, 3.5633490971199584`*^9}, 
   3.5633492905134983`*^9, {3.563380172730445*^9, 3.563380176162451*^9}, {
   3.563381592269739*^9, 3.5633196959379997`*^9}, {3.563377149573636*^9, 
   3.5633516792340813`*^9}, {3.6399854069523363`*^9, 
   3.6399854349629383`*^9}, {3.7871280799830256`*^9, 3.7871280799986134`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.5633196969988003`*^9, 3.5633197221772003`*^9}, 
   3.5633197555612*^9, 3.5633198553388*^9, 3.5633771705258346`*^9, 
   3.5633784840651827`*^9, 3.5633809292192755`*^9, 3.5633876306009846`*^9, 
   3.5633884438865023`*^9, 3.563389776497723*^9, 3.5633899693837557`*^9, 
   3.563390073219694*^9, 3.5633901767346153`*^9, {3.5633902954194036`*^9, 
   3.563341042703869*^9}, 3.563341762668049*^9, 3.5633421326762123`*^9, 
   3.563348147532654*^9, 3.563348277637074*^9, 3.5633488674436955`*^9, 
   3.563349036240987*^9, 3.563352054746261*^9, 3.5633608328056583`*^9, 
   3.563361340048236*^9, 3.563361728177819*^9, 3.5633621326504936`*^9, 
   3.5633625132056775`*^9, 3.5633629658611383`*^9, 3.5633633850430145`*^9, 
   3.5633638415396585`*^9, {3.563364820291013*^9, 3.5633093553203816`*^9}, 
   3.563343636297182*^9, {3.5633815001196938`*^9, 3.563365767489252*^9}, 
   3.5633797793368845`*^9, 3.6061474559420967`*^9, 3.606151219828843*^9, 
   3.639985103880001*^9, 3.639985371425304*^9, {3.6399856437898827`*^9, 
   3.563355152605233*^9}, 3.6474190775398293`*^9, 3.6474194589937053`*^9, 
   3.647420070075657*^9, 3.647420448243287*^9, 3.6474209621526814`*^9, 
   3.647421254237387*^9, 3.6474216124828777`*^9, 3.647422146914446*^9, 
   3.647422726797613*^9, 3.6476622556084476`*^9, 3.6476637035033073`*^9, 
   3.647665372033742*^9, 3.6476666654307203`*^9, 3.6476856909437237`*^9, 
   3.647685843699192*^9, 3.6479276161322517`*^9, 3.648212144250653*^9, 
   3.648276556918812*^9, 3.648364659772275*^9, 3.6483841882282543`*^9, 
   3.6483931644880557`*^9, 3.648456622040049*^9, 3.648471095757055*^9, 
   3.649770179250881*^9, 3.649770315378668*^9, 3.6539282447976294`*^9, 
   3.65445331288733*^9, 3.665591665024807*^9, 3.6663879103169303`*^9, 
   3.6663882401237946`*^9, 3.666388308000677*^9, 3.666388690132533*^9, 
   3.666388906989937*^9, 3.6663891634116035`*^9, 3.6663893899485607`*^9, 
   3.6663895437983603`*^9, 3.6663897443568316`*^9, 3.6663899039599605`*^9, 
   3.6663901685260925`*^9, 3.6664158423342857`*^9, 3.6664162119354258`*^9, 
   3.667996930182356*^9, 3.670863006143688*^9, 3.6713563177178116`*^9, 
   3.697895239170734*^9, 3.6987378070959287`*^9, 3.698740148227838*^9, 
   3.698763810799219*^9, 3.6990129495670934`*^9, 3.6991065189734817`*^9, 
   3.699108395769548*^9, 3.6991085651912017`*^9, 3.6991086561417127`*^9, 
   3.6991819595386963`*^9, 3.699265897945191*^9, 3.699718964634945*^9, 
   3.699719081296567*^9, 3.699719203027762*^9, {3.699719371337473*^9, 
   3.699719387087412*^9}, 3.699719441379571*^9, 3.699719546291525*^9, 
   3.699719699621723*^9, 3.6997198014668226`*^9, 3.6997198637145324`*^9, 
   3.706965031602991*^9, 3.7071304003353853`*^9, 3.709014895560917*^9, 
   3.787128009963812*^9, 3.7871281063961163`*^9, 3.791640173650835*^9, 
   3.793679645078161*^9, 3.793680097072412*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"metric", " ", "equation"}], " ", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"metriceqndd", "[", 
     RowBox[{"i_", ",", " ", "j_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"metriceqndd", "[", 
      RowBox[{"i", ",", " ", "j"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Gdd", "[", 
        RowBox[{"i", ",", " ", "j"}], "]"}]}], " ", "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"d\[CurlyPhi]1d", "[", "i", "]"}], 
         RowBox[{"d\[CurlyPhi]1d", "[", "j", "]"}]}], "-", " ", 
        RowBox[{
         RowBox[{"1", "/", "4"}], " ", "d\[CurlyPhi]1d\[CurlyPhi]1", " ", 
         RowBox[{"g", "[", 
          RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}], "+", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"d\[CurlyPhi]2d", "[", "i", "]"}], 
         RowBox[{"d\[CurlyPhi]2d", "[", "j", "]"}]}], "-", " ", 
        RowBox[{
         RowBox[{"1", "/", "4"}], " ", "d\[CurlyPhi]2d\[CurlyPhi]2", " ", 
         RowBox[{"g", "[", 
          RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}], "+", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"d\[CurlyPhi]3d", "[", "i", "]"}], 
         RowBox[{"d\[CurlyPhi]3d", "[", "j", "]"}]}], "-", " ", 
        RowBox[{
         RowBox[{"1", "/", "4"}], " ", "d\[CurlyPhi]3d\[CurlyPhi]3", " ", 
         RowBox[{"g", "[", 
          RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}], "+", " ", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"2", "\[CurlyPhi]1"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", 
          RowBox[{"d\[Chi]1d", "[", "i", "]"}], 
          RowBox[{"d\[Chi]1d", "[", "j", "]"}]}], "-", " ", 
         RowBox[{
          RowBox[{"1", "/", "4"}], " ", "d\[Chi]1d\[Chi]1", " ", 
          RowBox[{"g", "[", 
           RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}]}], "+", " ", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"2", "\[CurlyPhi]2"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", 
          RowBox[{"d\[Chi]2d", "[", "i", "]"}], 
          RowBox[{"d\[Chi]2d", "[", "j", "]"}]}], "-", " ", 
         RowBox[{
          RowBox[{"1", "/", "4"}], " ", "d\[Chi]2d\[Chi]2", " ", 
          RowBox[{"g", "[", 
           RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}]}], "+", " ", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"2", "\[CurlyPhi]3"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", 
          RowBox[{"d\[Chi]3d", "[", "i", "]"}], 
          RowBox[{"d\[Chi]3d", "[", "j", "]"}]}], "-", " ", 
         RowBox[{
          RowBox[{"1", "/", "4"}], " ", "d\[Chi]3d\[Chi]3", " ", 
          RowBox[{"g", "[", 
           RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "+", 
         "\[CurlyPhi]3"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"gg", "[", 
              RowBox[{"k", ",", "l"}], "]"}], 
             RowBox[{"cF1dd", "[", 
              RowBox[{"i", ",", "k"}], "]"}], 
             RowBox[{"cF1dd", "[", 
              RowBox[{"j", ",", "l"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "-", " ", 
         RowBox[{
          RowBox[{"1", "/", "8"}], " ", "cF1cF1", " ", 
          RowBox[{"g", "[", 
           RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "-", 
         "\[CurlyPhi]3"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"gg", "[", 
              RowBox[{"k", ",", "l"}], "]"}], 
             RowBox[{"cFt2dd", "[", 
              RowBox[{"i", ",", "k"}], "]"}], 
             RowBox[{"cFt2dd", "[", 
              RowBox[{"j", ",", "l"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "-", " ", 
         RowBox[{
          RowBox[{"1", "/", "8"}], " ", "cFt2cFt2", " ", 
          RowBox[{"g", "[", 
           RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "\[CurlyPhi]1"}], "-", "\[CurlyPhi]2", "+", 
         "\[CurlyPhi]3"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"gg", "[", 
              RowBox[{"k", ",", "l"}], "]"}], 
             RowBox[{"cFt3dd", "[", 
              RowBox[{"i", ",", "k"}], "]"}], 
             RowBox[{"cFt3dd", "[", 
              RowBox[{"j", ",", "l"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "-", " ", 
         RowBox[{
          RowBox[{"1", "/", "8"}], " ", "cFt3cFt3", " ", 
          RowBox[{"g", "[", 
           RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "\[CurlyPhi]1"}], "-", "\[CurlyPhi]2", "-", 
         "\[CurlyPhi]3"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"gg", "[", 
              RowBox[{"k", ",", "l"}], "]"}], 
             RowBox[{"cF4dd", "[", 
              RowBox[{"i", ",", "k"}], "]"}], 
             RowBox[{"cF4dd", "[", 
              RowBox[{"j", ",", "l"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "-", " ", 
         RowBox[{
          RowBox[{"1", "/", "8"}], " ", "cF4cF4", " ", 
          RowBox[{"g", "[", 
           RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}]}]}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.526668596490282*^9, 3.526668596490282*^9}, 
   3.527080770105367*^9, {3.5270810851113844`*^9, 3.5270810987121625`*^9}, {
   3.5270811320230675`*^9, 3.5270811581085596`*^9}, 3.5270811913584614`*^9, {
   3.5270812741801987`*^9, 3.527081276773347*^9}, 3.556591408248763*^9, {
   3.556591478140887*^9, 3.556591597309496*^9}, {3.556591687586855*^9, 
   3.5565917899074345`*^9}, {3.5565918213882895`*^9, 3.556591975906561*^9}, {
   3.5565921156828065`*^9, 3.556592141095251*^9}, {3.5565945658547106`*^9, 
   3.556594610689189*^9}, {3.556594749451433*^9, 3.556594816999552*^9}, {
   3.556595005849084*^9, 3.556595068295993*^9}, {3.5569648560306883`*^9, 
   3.5569648660472608`*^9}, {3.556964905262504*^9, 3.5569649171131816`*^9}, {
   3.5569973937211695`*^9, 3.55699739408119*^9}, 3.556998359402404*^9, {
   3.5570483813626904`*^9, 3.5570483822697425`*^9}, {3.5614743972175064`*^9, 
   3.5614744023187156`*^9}, {3.563629786017096*^9, 3.5636229131809998`*^9}, {
   3.563623036462*^9, 3.563563761338763*^9}, {3.563618851934072*^9, 
   3.563618852199272*^9}, {3.563622260333214*^9, 3.563563705920924*^9}, {
   3.5635637442081146`*^9, 3.563563755165741*^9}, {3.563569294892*^9, 
   3.563569326626*^9}, {3.563572673127*^9, 3.563572693891*^9}, {
   3.5636142123655777`*^9, 3.56361421415558*^9}, {3.56361434261576*^9, 
   3.5636143658657923`*^9}, {3.563614657731203*^9, 3.5636146734912252`*^9}, {
   3.5636153136502805`*^9, 3.5636153680007763`*^9}, {3.5636177805499563`*^9, 
   3.5636177980669584`*^9}, {3.5636180344164762`*^9, 
   3.5636180458631315`*^9}, {3.56361830547198*^9, 3.563618322580959*^9}, {
   3.563619389205966*^9, 3.5636194250550165`*^9}, {3.5636201437491236`*^9, 
   3.5636201778760757`*^9}, {3.5636210330899906`*^9, 
   3.5636210458627214`*^9}, {3.5636227515935035`*^9, 3.563622776975955*^9}, 
   3.5636330470875225`*^9, {3.5636488569060287`*^9, 3.563307756799*^9}, {
   3.56330807941*^9, 3.563308184422*^9}, {3.589815034910966*^9, 
   3.5633602555078487`*^9}, {3.5633614698594503`*^9, 3.563361471659453*^9}, {
   3.5633630322612314`*^9, 3.5633630877013087`*^9}, {3.563363148741394*^9, 
   3.5633631830924425`*^9}, {3.639985234877494*^9, 3.639985234927497*^9}, {
   3.647419830619961*^9, 3.6474198647759147`*^9}, {3.647420404092762*^9, 
   3.6474204247659445`*^9}, {3.647420468178427*^9, 3.6474204841963434`*^9}, {
   3.7871280878596053`*^9, 3.787128087937712*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"metriceqndd", "[", 
      RowBox[{"i", ",", "j"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "i", ",", "NN"}], "}"}]}], "]"}], "/.", "coords"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.5636330093666563`*^9, 3.563399256618081*^9}, {
   3.5633993743122873`*^9, 3.5633090660290003`*^9}, 3.563310000863*^9, {
   3.563310326358*^9, 3.5633104085480003`*^9}, 3.5633196819136*^9, {
   3.5633602593922553`*^9, 3.563360260359457*^9}, {3.563361474719457*^9, 
   3.5633515779587035`*^9}, {3.5633516832432885`*^9, 
   3.5633516836488895`*^9}, {3.787128087937712*^9, 3.787128087953335*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.563633039630709*^9, 3.563634063148507*^9, 3.563634556361085*^9, 
   3.563635047507515*^9, 3.5636432131075754`*^9, 3.563643422281871*^9, {
   3.5636450949178553`*^9, 3.5635654944551144`*^9}, 3.563566344561738*^9, 
   3.563566736542158*^9, 3.5636308929321218`*^9, 3.563640965539461*^9, 
   3.563641050931345*^9, 3.563641092423718*^9, {3.563643112710272*^9, 
   3.5635655222230773`*^9}, 3.5635669870669594`*^9, 3.563568109978539*^9, {
   3.563626796207155*^9, 3.563615890875846*^9}, 3.5636243680236635`*^9, 
   3.563624662620514*^9, 3.56362566924809*^9, 3.5636259198214216`*^9, 
   3.5636279526946955`*^9, {3.5636399990042305`*^9, 3.563398186272113*^9}, 
   3.5633987063094006`*^9, 3.563398864079628*^9, 3.56339907391496*^9, 
   3.5633993605842633`*^9, 3.5633994134371567`*^9, {3.5633996149732685`*^9, 
   3.5633151677872515`*^9}, 3.5633822554396114`*^9, 3.563382748264792*^9, 
   3.56338309256153*^9, 3.5633880492316465`*^9, 3.563388949206414*^9, {
   3.563391844704661*^9, 3.5633487763365955`*^9}, 3.563348898141609*^9, 
   3.5633490275438366`*^9, 3.563349067167906*^9, 3.5633491786613016`*^9, 
   3.5633495587871695`*^9, 3.563349593949631*^9, 3.5633801476456003`*^9, 
   3.5633801956780853`*^9, 3.563380253663387*^9, 3.5633805092542357`*^9, 
   3.563380591762781*^9, 3.5633806434768715`*^9, 3.563380717826602*^9, 
   3.563380931718578*^9, 3.5633812339875097`*^9, 3.5633813136568494`*^9, 
   3.5633816482426376`*^9, 3.563381691532714*^9, {3.5633817743248587`*^9, 
   3.563381798595247*^9}, 3.563381863149193*^9, 3.5633822186705847`*^9, 
   3.563382569377042*^9, {3.56338371692738*^9, 3.56330703448*^9}, 
   3.563308035201*^9, {3.563308101057*^9, 3.563308161818*^9}, 
   3.563308489459*^9, 3.563308999201*^9, 3.5633090664049997`*^9, {
   3.5633099938450003`*^9, 3.563310030564*^9}, 3.563310092882*^9, 
   3.563310183336*^9, {3.563310323867*^9, 3.563310408851*^9}, 
   3.5633196484983997`*^9, {3.5633196935668*^9, 3.5633197210072002`*^9}, 
   3.5633197542664003`*^9, 3.5633198513452*^9, 3.563377166669614*^9, 
   3.5633784703543987`*^9, 3.5633809448965435`*^9, 3.5633876472939396`*^9, 
   3.563388460960479*^9, 3.563389795900833*^9, 3.56338997802125*^9, 
   3.563390081845188*^9, 3.563390185271104*^9, {3.563390315443549*^9, 
   3.5633410603198767`*^9}, 3.5633417818361454`*^9, 3.5633421502552176`*^9, 
   3.563348163186549*^9, 3.563348294297097*^9, 3.5633488842449255`*^9, 
   3.5633490512510076`*^9, 3.563352074183895*^9, 3.563360853369835*^9, 
   3.56336135982907*^9, 3.5633617487878475`*^9, 3.5633621538227043`*^9, 
   3.563362534225707*^9, 3.563362986531167*^9, 3.5633634052130427`*^9, 
   3.563363862669688*^9, {3.5633648405441713`*^9, 3.563309375904559*^9}, 
   3.5633436573572116`*^9, {3.5633815200097284`*^9, 3.5633657905675716`*^9}, 
   3.5633798012221365`*^9, 3.606147476538275*^9, 3.6061512421981225`*^9, 
   3.639985128189392*^9, 3.639985392955536*^9, {3.6399856629919806`*^9, 
   3.563355171200466*^9}, 3.6474190963498554`*^9, 3.6474194793948717`*^9, 
   3.6474200898537884`*^9, 3.6474204689514713`*^9, 3.647420989789262*^9, 
   3.647421278889797*^9, 3.6474216367672668`*^9, 3.6474221971393185`*^9, 
   3.6474227579793963`*^9, 3.647662276663697*^9, 3.647663727009652*^9, 
   3.6476653927459264`*^9, 3.6476666846598196`*^9, 3.647685704609348*^9, 
   3.647685858035617*^9, 3.6479276319297233`*^9, 3.648212158930279*^9, 
   3.648276571790635*^9, 3.6483646763207583`*^9, 3.64838420276748*^9, 
   3.6483931784510803`*^9, 3.6484566359956703`*^9, 3.648471111145907*^9, 
   3.649770193264683*^9, 3.649770325096223*^9, 3.6539282597580557`*^9, 
   3.654453328770239*^9, 3.665591678518831*^9, 3.6663879258028164`*^9, 
   3.6663882553336644`*^9, 3.66638832361657*^9, 3.666388706397464*^9, 
   3.6663889223878174`*^9, 3.6663891795505266`*^9, 3.6663894085806265`*^9, 
   3.6663895591062355`*^9, 3.6663897589746675`*^9, 3.666389919132828*^9, 
   3.666390183777965*^9, 3.666415856167077*^9, 3.66641622581922*^9, 
   3.6679969485814085`*^9, 3.6708630159537706`*^9, 3.6713563276866493`*^9, 
   3.6978952472291985`*^9, 3.6987378167682004`*^9, 3.698763819249598*^9, 
   3.6990129591*^9, 3.6991065271656885`*^9, 3.6991084039677696`*^9, 
   3.6991085758731003`*^9, 3.699108666807675*^9, 3.6991819701816487`*^9, 
   3.6992659083280764`*^9, 3.699718975899126*^9, 3.699719091873872*^9, 
   3.6997192145972424`*^9, 3.699719451762895*^9, 3.6997195578011413`*^9, 
   3.6997197098850365`*^9, 3.6997198120356407`*^9, 3.6997198740323124`*^9, 
   3.7069650421602063`*^9, 3.707130416626479*^9, 3.7090149060505505`*^9, 
   3.787128020213011*^9, 3.7871281174095087`*^9, 3.7916401850838013`*^9, 
   3.793679716163295*^9, 3.7936801631265955`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"dualization", " ", "checks"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.563635196305778*^9, 3.5633633440929575`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dual1", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"dual1", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{"F1dd", "[", 
      RowBox[{"i", ",", "j"}], "]"}], "+", 
     RowBox[{"\[Chi]2", " ", 
      RowBox[{"Ft3dd", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], " ", "+", 
     RowBox[{"\[Chi]3", " ", 
      RowBox[{"Ft2dd", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], "-", 
     RowBox[{"\[Chi]2", " ", "\[Chi]3", " ", 
      RowBox[{"F4dd", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"\[CurlyPhi]1", "-", "\[CurlyPhi]2", "-", "\[CurlyPhi]3"}], 
       "]"}], " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Epsilon]dddd", "[", 
          RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Ft1uu", "[", 
            RowBox[{"k", ",", "l"}], "]"}], "-", 
           RowBox[{"\[Chi]1", " ", 
            RowBox[{"F4uu", "[", 
             RowBox[{"k", ",", "l"}], "]"}]}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", 
          RowBox[{"k", "+", "1"}], ",", "NN"}], "}"}]}], "]"}]}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.56363520292019*^9, 3.563635212077406*^9}, {
   3.563643909440974*^9, 3.5636439112193775`*^9}, {3.56364394128063*^9, 
   3.5636440591856375`*^9}, {3.5636441148309355`*^9, 3.563644161272217*^9}, {
   3.5785953178399096`*^9, 3.5635662659872437`*^9}, {3.563566511410281*^9, 
   3.5633630815213003`*^9}, {3.5633631487613945`*^9, 3.563363154551402*^9}, 
   3.5633631883424497`*^9, {3.5633633357829456`*^9, 3.563363335792946*^9}, {
   3.639985234934497*^9, 3.639985234944498*^9}, {3.66638927279586*^9, 
   3.6663893028225775`*^9}, {3.699719632531567*^9, 3.6997196426107388`*^9}, {
   3.7871280799986134`*^9, 3.787128087968956*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dual2", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"dual2", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{"F2dd", "[", 
      RowBox[{"i", ",", "j"}], "]"}], "+", " ", 
     RowBox[{"\[Chi]1", " ", 
      RowBox[{"Ft3dd", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], "+", 
     RowBox[{"\[Chi]3", " ", 
      RowBox[{"Ft1dd", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], "-", 
     RowBox[{"\[Chi]1", " ", "\[Chi]3", " ", 
      RowBox[{"F4dd", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"\[CurlyPhi]2", "-", "\[CurlyPhi]3", "-", "\[CurlyPhi]1"}], 
       "]"}], " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Epsilon]dddd", "[", 
          RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Ft2uu", "[", 
            RowBox[{"k", ",", "l"}], "]"}], "-", 
           RowBox[{"\[Chi]2", " ", 
            RowBox[{"F4uu", "[", 
             RowBox[{"k", ",", "l"}], "]"}]}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", 
          RowBox[{"k", "+", "1"}], ",", "NN"}], "}"}]}], "]"}]}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.56363520292019*^9, 3.563635212077406*^9}, {
   3.563643909440974*^9, 3.5636439112193775`*^9}, {3.56364394128063*^9, 
   3.5636440591856375`*^9}, {3.5636441148309355`*^9, 3.563644161272217*^9}, {
   3.5785953178399096`*^9, 3.5635662659872437`*^9}, {3.563566511410281*^9, 
   3.563566570287649*^9}, 3.5635666062317047`*^9, {3.5635667435495586`*^9, 
   3.5635667436335635`*^9}, {3.563566791372294*^9, 3.5633818985509987`*^9}, {
   3.5633832182370186`*^9, 3.5633630815313*^9}, {3.5633631405713825`*^9, 
   3.5633631831024427`*^9}, {3.563363335792946*^9, 3.5633633358029456`*^9}, {
   3.6399852349474983`*^9, 3.639985234958499*^9}, {3.6663892758700356`*^9, 
   3.6663893063597794`*^9}, {3.6997196463581448`*^9, 
   3.6997196562662635`*^9}, {3.7871280800142665`*^9, 3.787128087984578*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dual3", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"dual3", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{"F3dd", "[", 
      RowBox[{"i", ",", "j"}], "]"}], "+", 
     RowBox[{"\[Chi]2", " ", 
      RowBox[{"Ft1dd", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], "+", 
     RowBox[{"\[Chi]1", " ", 
      RowBox[{"Ft2dd", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], "-", 
     RowBox[{"\[Chi]1", " ", "\[Chi]2", " ", 
      RowBox[{"F4dd", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"\[CurlyPhi]3", "-", "\[CurlyPhi]1", "-", "\[CurlyPhi]2"}], 
       "]"}], " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Epsilon]dddd", "[", 
          RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Ft3uu", "[", 
            RowBox[{"k", ",", "l"}], "]"}], "-", 
           RowBox[{"\[Chi]3", " ", 
            RowBox[{"F4uu", "[", 
             RowBox[{"k", ",", "l"}], "]"}]}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", 
          RowBox[{"k", "+", "1"}], ",", "NN"}], "}"}]}], "]"}]}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.56363520292019*^9, 3.563635212077406*^9}, {
   3.563643909440974*^9, 3.5636439112193775`*^9}, {3.56364394128063*^9, 
   3.5636440591856375`*^9}, {3.5636441148309355`*^9, 3.563644161272217*^9}, {
   3.5785953178399096`*^9, 3.5635662659872437`*^9}, 3.563566511410281*^9, {
   3.5635665748559103`*^9, 3.5635666221066127`*^9}, {3.563566883033537*^9, 
   3.5633630815413*^9}, {3.5633631405813828`*^9, 3.563363177121434*^9}, {
   3.5633633358029456`*^9, 3.5633633358129454`*^9}, {3.6399852349624987`*^9, 
   3.6399852349725*^9}, {3.666389278082162*^9, 3.6663892991073647`*^9}, {
   3.6997196609793415`*^9, 3.699719671516774*^9}, {3.7871280800142665`*^9, 
   3.78712808801582*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dual4", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"dual4", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Ft4dd", "[", 
      RowBox[{"i", ",", "j"}], "]"}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Chi]2", " ", "\[Chi]3", " ", 
        RowBox[{"Ft1dd", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], "+", 
       RowBox[{"\[Chi]1", " ", "\[Chi]3", " ", 
        RowBox[{"Ft2dd", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], "+", 
       RowBox[{"\[Chi]1", " ", "\[Chi]2", " ", 
        RowBox[{"Ft3dd", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}], "-", 
     RowBox[{"2", "\[Chi]1", " ", "\[Chi]2", " ", "\[Chi]3", " ", 
      RowBox[{"F4dd", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], "-", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Epsilon]dddd", "[", 
         RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"-", "\[CurlyPhi]1"}], "-", "\[CurlyPhi]2", "-", 
              "\[CurlyPhi]3"}], "]"}]}], 
           RowBox[{"F4uu", "[", 
            RowBox[{"k", ",", "l"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{
            "\[CurlyPhi]1", "-", "\[CurlyPhi]2", "-", "\[CurlyPhi]3"}], "]"}],
            "\[Chi]1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Ft1uu", "[", 
              RowBox[{"k", ",", "l"}], "]"}], "-", 
             RowBox[{"\[Chi]1", " ", 
              RowBox[{"F4uu", "[", 
               RowBox[{"k", ",", "l"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{
            "\[CurlyPhi]2", "-", "\[CurlyPhi]1", "-", "\[CurlyPhi]3"}], "]"}],
            "\[Chi]2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Ft2uu", "[", 
              RowBox[{"k", ",", "l"}], "]"}], "-", 
             RowBox[{"\[Chi]2", " ", 
              RowBox[{"F4uu", "[", 
               RowBox[{"k", ",", "l"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{
            "\[CurlyPhi]3", "-", "\[CurlyPhi]1", "-", "\[CurlyPhi]2"}], "]"}],
            "\[Chi]3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Ft3uu", "[", 
              RowBox[{"k", ",", "l"}], "]"}], "-", 
             RowBox[{"\[Chi]3", " ", 
              RowBox[{"F4uu", "[", 
               RowBox[{"k", ",", "l"}], "]"}]}]}], ")"}]}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"k", "+", "1"}], ",", "NN"}], "}"}]}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.58981486696436*^9, 3.5633630812212996`*^9}, {
  3.5633631405813828`*^9, 3.5633631883024497`*^9}, {3.5633633358229456`*^9, 
  3.5633633358229456`*^9}, {3.639985232484357*^9, 3.63998523252936*^9}, {
  3.6663892848565493`*^9, 3.6663892948341208`*^9}, {3.6997196778123927`*^9, 
  3.6997196854385386`*^9}, {3.787128080029854*^9, 3.787128088047061*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dual1", "[", 
        RowBox[{"i", ",", "j"}], "]"}], ",", 
       RowBox[{"dual2", "[", 
        RowBox[{"i", ",", "j"}], "]"}], ",", 
       RowBox[{"dual3", "[", 
        RowBox[{"i", ",", "j"}], "]"}], ",", 
       RowBox[{"dual4", "[", 
        RowBox[{"i", ",", "j"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"i", "+", "1"}], ",", "NN"}], "}"}]}], "]"}], "/.", "coords"}],
   "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{
  3.5785951941138325`*^9, 3.578595239378422*^9, {3.5785952709462276`*^9, 
   3.5785952719942875`*^9}, {3.578595341957289*^9, 3.5635660309307995`*^9}, 
   3.5635662790619917`*^9, {3.563628283350608*^9, 3.5633496108288608`*^9}, {
   3.5633802673134108`*^9, 3.563380271135418*^9}, {3.563380598829593*^9, 
   3.563380607503208*^9}, {3.5633815997733526`*^9, 3.5633196892924*^9}, {
   3.563377168468717*^9, 3.5633771734220004`*^9}, {3.589814893907901*^9, 
   3.563361503969498*^9}, {3.563363335832946*^9, 3.5633633358429456`*^9}, {
   3.5633636627934036`*^9, 3.5633516051651516`*^9}, {3.563351690388101*^9, 
   3.563351690918502*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.578595195384906*^9, 3.5785952400634613`*^9, 3.5785952730013447`*^9, {
   3.5785953426313276`*^9, 3.578595366461691*^9}, {3.578595406748995*^9, 
   3.5635656450357275`*^9}, 3.5635660313738246`*^9, {3.563566502530773*^9, 
   3.5635665143384485`*^9}, 3.563566895080226*^9, 3.5636310312430325`*^9, 
   3.563641203373064*^9, {3.563643228290883*^9, 3.5635656343132343`*^9}, 
   3.563567098487115*^9, {3.5787710230532246`*^9, 3.5636160021772118`*^9}, 
   3.5636257815645137`*^9, 3.5636260353890314`*^9, 3.5636280647231026`*^9, 
   3.563628292027104*^9, {3.563640111524667*^9, 3.5633982997208967`*^9}, 
   3.5633988164715567`*^9, 3.5633995276723204`*^9, {3.5633997240034213`*^9, 
   3.56331527654322*^9}, {3.563388127538125*^9, 3.563349028167837*^9}, 
   3.563349067885507*^9, 3.5633491792541027`*^9, 3.5633495593331704`*^9, {
   3.563349594464432*^9, 3.563349611109661*^9}, 3.5633801486440024`*^9, 
   3.5633801961928864`*^9, {3.563380254146988*^9, 3.563380271353818*^9}, 
   3.5633805097534366`*^9, {3.5633805922619815`*^9, 3.563380602074399*^9}, 
   3.563380643960472*^9, 3.563380718341403*^9, {3.5633837177853813`*^9, 
   3.563306999145*^9}, 3.563307036242*^9, 3.5633080369969997`*^9, 
   3.563308491275*^9, 3.563309003159*^9, 3.563309995716*^9, 
   3.5633100322349997`*^9, 3.563310094593*^9, 3.563310185021*^9, {
   3.5633196949396*^9, 3.5633197225360003`*^9}, 3.5633197560136003`*^9, 
   3.5633198841364*^9, 3.5633772001665297`*^9, 3.563378524855516*^9, 
   3.563381021238068*^9, 3.563387731181738*^9, 3.5633885510386305`*^9, 
   3.5633898861559954`*^9, 3.5633900183515563`*^9, 3.563390124298616*^9, 
   3.563390229199616*^9, {3.5633903495444994`*^9, 3.5633410902455883`*^9}, 
   3.5633418117488565`*^9, 3.5633421801639285`*^9, 3.5633482410830193`*^9, 
   3.563348322875939*^9, 3.563348912574575*^9, {3.5898703296111*^9, 
   3.5633521692348623`*^9}, 3.5633609534115567`*^9, 3.563361458319434*^9, 
   3.5633618470679855`*^9, 3.563362257662644*^9, 3.5633626424983697`*^9, 
   3.5633630925413156`*^9, 3.5633635025531793`*^9, 3.563363962833116*^9, {
   3.563364937575*^9, 3.5633094770563445`*^9}, 3.5633437587473536`*^9, {
   3.5633816161370974`*^9, 3.563365903565035*^9}, 3.5633799154556704`*^9, 
   3.6061475760039635`*^9, 3.6061513533114777`*^9, 3.639985197686367*^9, 
   3.639985459739355*^9, {3.6399857264336095`*^9, 3.5633552335693755`*^9}, 
   3.6474191743154225`*^9, 3.647419545711665*^9, 3.6474201631309795`*^9, 
   3.647420538834469*^9, 3.647421078638344*^9, 3.647421366842828*^9, 
   3.6474217155027704`*^9, 3.647422333105095*^9, 3.647422788957168*^9, 
   3.647662298296934*^9, 3.6476637486298885`*^9, 3.6476654139881415`*^9, 
   3.647666704484954*^9, 3.6476857243745823`*^9, 3.6476858780348525`*^9, 
   3.647927652741914*^9, 3.6482121816751184`*^9, 3.648276592272664*^9, 
   3.648364697449967*^9, 3.648384222329914*^9, 3.6483931984615126`*^9, 
   3.6484566558607035`*^9, 3.6484711353202896`*^9, 3.649770213504841*^9, 
   3.6497703447173457`*^9, 3.6539282790552893`*^9, 3.654453352108574*^9, 
   3.665591697879465*^9, 3.6663879491331506`*^9, 3.666388269091451*^9, 
   3.666388355054368*^9, 3.666388736530187*^9, 3.6663889535045977`*^9, 
   3.666389209136219*^9, 3.6663894242935247`*^9, 3.666389574534118*^9, 
   3.6663897738725195`*^9, 3.6663899341726885`*^9, 3.6663901996128707`*^9, 
   3.666415866209652*^9, 3.6664162359347987`*^9, 3.6679969620021763`*^9, 
   3.6708630239661064`*^9, 3.6713563351381397`*^9, 3.697895253777602*^9, 
   3.6987378250361056`*^9, 3.698763825809*^9, 3.6990129663683095`*^9, 
   3.6991065355076017`*^9, 3.6991084130195465`*^9, 3.6991085844933815`*^9, 
   3.699108684299045*^9, 3.6991819779051957`*^9, 3.699265915747221*^9, 
   3.6997189827092943`*^9, 3.6997190973612566`*^9, 3.6997192214568815`*^9, 
   3.6997194576978617`*^9, 3.6997195636535463`*^9, 3.6997197154684114`*^9, 
   3.6997198179101343`*^9, 3.6997198797854815`*^9, 3.706965055413335*^9, 
   3.7071304289157047`*^9, 3.709014913513357*^9, 3.787128027824185*^9, 
   3.7871281260476775`*^9, 3.791640197389106*^9, 3.7936797235124283`*^9, 
   3.79368017010749*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Thermo", "Section",
 CellChangeTimes->{{3.7905754533889923`*^9, 3.7905754573835773`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rp", "=", 
   RowBox[{"mm", "+", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"mm", "^", "2"}], "-", 
      RowBox[{"a", "^", "2"}], "+", 
      RowBox[{"nn", "^", "2"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rm", "=", 
   RowBox[{"mm", "-", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"mm", "^", "2"}], "-", 
      RowBox[{"a", "^", "2"}], "+", 
      RowBox[{"nn", "^", "2"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Lp", "=", 
   RowBox[{"L", "/.", 
    RowBox[{"{", 
     RowBox[{"r", "\[Rule]", " ", "rp"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Lm", "=", 
   RowBox[{"L", "/.", 
    RowBox[{"{", 
     RowBox[{"r", "\[Rule]", " ", "rm"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J", "=", " ", 
   RowBox[{"mm", " ", "a", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Nu]1", "^", "2"}], "+", 
       RowBox[{"\[Nu]2", "^", "2"}]}], ")"}], "/", "\[Nu]2"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.790575583990036*^9, 3.790575622511571*^9}, {
  3.790575743922669*^9, 3.7905757527054863`*^9}, {3.790576547559249*^9, 
  3.790576576502761*^9}, {3.79057749203806*^9, 3.790577499478724*^9}, {
  3.7905775990893517`*^9, 3.790577626584093*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Sp", "=", 
   RowBox[{"\[Pi]", " ", "Lp"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sm", "=", 
   RowBox[{"\[Pi]", " ", "Lm"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tp", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"rp", "-", "mm"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "\[Pi]", " ", "Lp"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tm", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"rm", "-", "mm"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "\[Pi]", " ", "Lm"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]p", "=", 
   RowBox[{"a", "/", "Lp"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]m", "=", 
   RowBox[{"a", "/", "Lm"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]p1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "nn"}], " ", 
      RowBox[{"P1", "/", "Lp"}]}], " ", "+", " ", 
     RowBox[{"d\[Delta]1", " ", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"L", ",", "d\[Delta]1"}], "]"}], "/", "Lp"}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"r", "\[Rule]", " ", "rp"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]p2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "nn"}], " ", 
      RowBox[{"P2", "/", "Lp"}]}], " ", "+", " ", 
     RowBox[{"d\[Delta]2", " ", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"L", ",", "d\[Delta]2"}], "]"}], "/", "Lp"}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"r", "\[Rule]", " ", "rp"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]p3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "nn"}], " ", 
      RowBox[{"P3", "/", "Lp"}]}], " ", "+", " ", 
     RowBox[{"d\[Delta]3", " ", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"L", ",", "d\[Delta]3"}], "]"}], "/", "Lp"}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"r", "\[Rule]", " ", "rp"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]p4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "nn"}], " ", 
      RowBox[{"P4", "/", "Lp"}]}], " ", "+", " ", 
     RowBox[{"d\[Delta]4", " ", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"L", ",", "d\[Delta]4"}], "]"}], "/", "Lp"}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"r", "\[Rule]", " ", "rp"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPsi]p1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"nn", " ", 
      RowBox[{"Q1", "/", "Lp"}]}], " ", "+", " ", 
     RowBox[{
      RowBox[{
       OverscriptBox["L", "~"], "[", "1", "]"}], "/", "Lp"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"r", "\[Rule]", " ", "rp"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPsi]p2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"nn", " ", 
      RowBox[{"Q2", "/", "Lp"}]}], " ", "+", " ", 
     RowBox[{
      RowBox[{
       OverscriptBox["L", "~"], "[", "2", "]"}], "/", "Lp"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"r", "\[Rule]", " ", "rp"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPsi]p3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"nn", " ", 
      RowBox[{"Q3", "/", "Lp"}]}], " ", "+", " ", 
     RowBox[{
      RowBox[{
       OverscriptBox["L", "~"], "[", "3", "]"}], "/", "Lp"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"r", "\[Rule]", " ", "rp"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPsi]p4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"nn", " ", 
      RowBox[{"Q4", "/", "Lp"}]}], " ", "+", " ", 
     RowBox[{
      RowBox[{
       OverscriptBox["L", "~"], "[", "4", "]"}], "/", "Lp"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"r", "\[Rule]", " ", "rp"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]m1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "nn"}], " ", 
      RowBox[{"P1", "/", "Lm"}]}], " ", "+", " ", 
     RowBox[{"d\[Delta]1", " ", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"L", ",", "d\[Delta]1"}], "]"}], "/", "Lm"}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"r", "\[Rule]", " ", "rm"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]m2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "nn"}], " ", 
      RowBox[{"P2", "/", "Lm"}]}], " ", "+", " ", 
     RowBox[{"d\[Delta]2", " ", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"L", ",", "d\[Delta]2"}], "]"}], "/", "Lm"}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"r", "\[Rule]", " ", "rm"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]m3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "nn"}], " ", 
      RowBox[{"P3", "/", "Lm"}]}], " ", "+", " ", 
     RowBox[{"d\[Delta]3", " ", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"L", ",", "d\[Delta]3"}], "]"}], "/", "Lm"}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"r", "\[Rule]", " ", "rm"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]m4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "nn"}], " ", 
      RowBox[{"P4", "/", "Lm"}]}], " ", "+", " ", 
     RowBox[{"d\[Delta]4", " ", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"L", ",", "d\[Delta]4"}], "]"}], "/", "Lm"}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"r", "\[Rule]", " ", "rm"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPsi]m1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"nn", " ", 
      RowBox[{"Q1", "/", "Lm"}]}], " ", "+", " ", 
     RowBox[{
      RowBox[{
       OverscriptBox["L", "~"], "[", "1", "]"}], "/", "Lm"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"r", "\[Rule]", " ", "rm"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPsi]m2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"nn", " ", 
      RowBox[{"Q2", "/", "Lm"}]}], " ", "+", " ", 
     RowBox[{
      RowBox[{
       OverscriptBox["L", "~"], "[", "2", "]"}], "/", "Lm"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"r", "\[Rule]", " ", "rm"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPsi]m3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"nn", " ", 
      RowBox[{"Q3", "/", "Lm"}]}], " ", "+", " ", 
     RowBox[{
      RowBox[{
       OverscriptBox["L", "~"], "[", "3", "]"}], "/", "Lm"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"r", "\[Rule]", " ", "rm"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPsi]m4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"nn", " ", 
      RowBox[{"Q4", "/", "Lm"}]}], " ", "+", " ", 
     RowBox[{
      RowBox[{
       OverscriptBox["L", "~"], "[", "4", "]"}], "/", "Lm"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"r", "\[Rule]", " ", "rm"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7905756263189297`*^9, 3.790575687948406*^9}, {
  3.790575733899534*^9, 3.79057578474538*^9}, {3.790576286429572*^9, 
  3.7905763291685*^9}, {3.790576444620529*^9, 3.790576508056974*^9}, {
  3.7905767312632313`*^9, 3.7905767318151093`*^9}, {3.790577682358962*^9, 
  3.790577695224625*^9}, {3.790578919200598*^9, 3.790579047820036*^9}, {
  3.790579094152607*^9, 3.790579189564316*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SMARRp", "=", 
   RowBox[{
    RowBox[{"Mass", "-", 
     RowBox[{"2", " ", "Tp", " ", "Sp"}], " ", "-", 
     RowBox[{"2", " ", "\[CapitalOmega]p", " ", "J"}], "-", 
     RowBox[{"\[CapitalPhi]p1", " ", 
      RowBox[{"Q1", "/", "4"}]}], "-", 
     RowBox[{"\[CapitalPsi]p1", " ", 
      RowBox[{"P1", "/", "4"}]}], "-", 
     RowBox[{"\[CapitalPhi]p2", " ", 
      RowBox[{"Q2", "/", "4"}]}], "-", 
     RowBox[{"\[CapitalPsi]p2", " ", 
      RowBox[{"P2", "/", "4"}]}], "-", 
     RowBox[{"\[CapitalPhi]p3", " ", 
      RowBox[{"Q3", "/", "4"}]}], "-", 
     RowBox[{"\[CapitalPsi]p3", " ", 
      RowBox[{"P3", "/", "4"}]}], "-", 
     RowBox[{"\[CapitalPhi]p4", " ", 
      RowBox[{"Q4", "/", "4"}]}], "-", 
     RowBox[{"\[CapitalPsi]p4", " ", 
      RowBox[{"P4", "/", "4"}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"nn", "\[Rule]", " ", "n0"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SMARRm", "=", 
   RowBox[{
    RowBox[{"Mass", "-", 
     RowBox[{"2", " ", "Tm", " ", "Sm"}], " ", "-", 
     RowBox[{"2", " ", "\[CapitalOmega]m", " ", "J"}], "-", 
     RowBox[{"\[CapitalPhi]m1", " ", 
      RowBox[{"Q1", "/", "4"}]}], "-", 
     RowBox[{"\[CapitalPsi]m1", " ", 
      RowBox[{"P1", "/", "4"}]}], "-", 
     RowBox[{"\[CapitalPhi]m2", " ", 
      RowBox[{"Q2", "/", "4"}]}], "-", 
     RowBox[{"\[CapitalPsi]m2", " ", 
      RowBox[{"P2", "/", "4"}]}], "-", 
     RowBox[{"\[CapitalPhi]m3", " ", 
      RowBox[{"Q3", "/", "4"}]}], "-", 
     RowBox[{"\[CapitalPsi]m3", " ", 
      RowBox[{"P3", "/", "4"}]}], "-", 
     RowBox[{"\[CapitalPhi]m4", " ", 
      RowBox[{"Q4", "/", "4"}]}], "-", 
     RowBox[{"\[CapitalPsi]m4", " ", 
      RowBox[{"P4", "/", "4"}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"nn", "\[Rule]", " ", "n0"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PRODUCTAREAS", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sp", " ", 
      RowBox[{"Sm", "/", 
       RowBox[{"(", 
        RowBox[{"4", 
         RowBox[{"\[Pi]", "^", "2"}]}], ")"}]}]}], "-", 
     RowBox[{"J", "^", "2"}], "-", "\[CapitalDelta]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"nn", "\[Rule]", " ", "n0"}], "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.790576516158272*^9, 3.790576526344921*^9}, {
   3.7905766046844587`*^9, 3.790576664665661*^9}, {3.790576882521626*^9, 
   3.790576885560252*^9}, {3.790577065097149*^9, 3.7905771025600443`*^9}, {
   3.79057764793596*^9, 3.790577655854897*^9}, {3.79057778561217*^9, 
   3.790577803161499*^9}, {3.790578015215753*^9, 3.790578037326014*^9}, 
   3.7905780865079536`*^9, 3.790578153297118*^9, {3.790578425736405*^9, 
   3.7905784396851063`*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{
  "mm", ",", "a", ",", "d\[Delta]1", ",", "d\[Delta]2", ",", "d\[Delta]3", 
   ",", "d\[Delta]4", ",", "d\[Gamma]1", ",", "d\[Gamma]2", ",", "d\[Gamma]3",
    ",", "d\[Gamma]4"}], "]"}]], "Input",
 CellChangeTimes->{{3.790578108076242*^9, 3.790578119018217*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "mm", ",", "a", ",", "d\[Delta]1", ",", "d\[Delta]2", ",", "d\[Delta]3", 
     ",", "d\[Delta]4", ",", "d\[Gamma]1", ",", "d\[Gamma]2", ",", 
     "d\[Gamma]3", ",", "d\[Gamma]4"}], "}"}], ":=", 
   RowBox[{"{", 
    RowBox[{"4", ",", 
     RowBox[{"1", "/", "10"}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"1", "/", "8"}]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"1", "/", "9"}]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"1", "/", "10"}]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"1", "/", "12"}]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"1", "/", "15"}]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"1", "/", "18"}]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"1", "/", "20"}]}], ",", 
     RowBox[{"1", "+", "\[IndentingNewLine]", 
      RowBox[{"1", "/", "25"}]}]}], " ", "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"Lm", "/.", 
   RowBox[{"{", 
    RowBox[{"nn", "\[Rule]", " ", "n0"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"Sm", "/.", 
   RowBox[{"{", 
    RowBox[{"nn", "\[Rule]", " ", "n0"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"Tm", "/.", 
   RowBox[{"{", 
    RowBox[{"nn", "\[Rule]", " ", "n0"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"{", 
   RowBox[{"SMARRp", ",", "SMARRm", ",", "PRODUCTAREAS"}], "}"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.79057788937324*^9, 3.790577935626378*^9}, {
   3.790577969160885*^9, 3.790578006393774*^9}, 3.790578039869926*^9, 
   3.790578187329735*^9, {3.790578228495658*^9, 3.790578250044663*^9}, {
   3.790578471811809*^9, 3.790578472005455*^9}}],

Cell[BoxData["0.020281008618454516`"], "Output",
 CellChangeTimes->{
  3.7905781883822527`*^9, {3.790578238171249*^9, 3.790578250592449*^9}, 
   3.790578475244317*^9, 3.790578513596731*^9, 3.790579206766718*^9, 
   3.79058800751086*^9, 3.793678271039282*^9, 3.7936797242987165`*^9, 
   3.7936798621947975`*^9}],

Cell[BoxData["0.06371466768312799`"], "Output",
 CellChangeTimes->{
  3.7905781883822527`*^9, {3.790578238171249*^9, 3.790578250592449*^9}, 
   3.790578475244317*^9, 3.790578513596731*^9, 3.790579206766718*^9, 
   3.79058800751086*^9, 3.793678271039282*^9, 3.7936797242987165`*^9, 
   3.7936798622104287`*^9}],

Cell[BoxData[
 RowBox[{"-", "31.386893058180384`"}]], "Output",
 CellChangeTimes->{
  3.7905781883822527`*^9, {3.790578238171249*^9, 3.790578250592449*^9}, 
   3.790578475244317*^9, 3.790578513596731*^9, 3.790579206766718*^9, 
   3.79058800751086*^9, 3.793678271039282*^9, 3.7936797242987165`*^9, 
   3.7936798622104287`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7905781883822527`*^9, {3.790578238171249*^9, 3.790578250592449*^9}, 
   3.790578475244317*^9, 3.790578513596731*^9, 3.790579206766718*^9, 
   3.79058800751086*^9, 3.793678271039282*^9, 3.7936797242987165`*^9, 
   3.7936798671860733`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "mm", ",", "a", ",", "d\[Delta]1", ",", "d\[Delta]2", ",", "d\[Delta]3", 
     ",", "d\[Delta]4", ",", "d\[Gamma]1", ",", "d\[Gamma]2", ",", 
     "d\[Gamma]3", ",", "d\[Gamma]4"}], "}"}], ":=", 
   RowBox[{"{", 
    RowBox[{"4", ",", 
     RowBox[{"1", "/", "10"}], ",", 
     RowBox[{"1", "-", 
      RowBox[{"1", "/", "8"}]}], ",", 
     RowBox[{"1", "-", 
      RowBox[{"1", "/", "9"}]}], ",", 
     RowBox[{"1", "-", 
      RowBox[{"1", "/", "10"}]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"1", "/", "12"}]}], ",", 
     RowBox[{"1", "-", 
      RowBox[{"1", "/", "15"}]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"1", "/", "18"}]}], ",", 
     RowBox[{"1", "-", 
      RowBox[{"1", "/", "20"}]}], ",", 
     RowBox[{"1", "+", "\[IndentingNewLine]", 
      RowBox[{"1", "/", "25"}]}]}], " ", "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"Lm", "/.", 
   RowBox[{"{", 
    RowBox[{"nn", "\[Rule]", " ", "n0"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"Sm", "/.", 
   RowBox[{"{", 
    RowBox[{"nn", "\[Rule]", " ", "n0"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"Tm", "/.", 
   RowBox[{"{", 
    RowBox[{"nn", "\[Rule]", " ", "n0"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"{", 
   RowBox[{"SMARRp", ",", "SMARRm", ",", "PRODUCTAREAS"}], "}"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.79057818492832*^9, 3.790578185649716*^9}, {
  3.7905782357420053`*^9, 3.790578254396323*^9}, {3.790578522033578*^9, 
  3.790578522203237*^9}}],

Cell[BoxData[
 RowBox[{"-", "0.0010914934111643636`"}]], "Output",
 CellChangeTimes->{
  3.790578189176293*^9, {3.790578238863339*^9, 3.790578254657975*^9}, 
   3.790578522430215*^9, 3.790579213024658*^9, 3.79058801229821*^9, 
   3.7936782714714594`*^9, 3.7936797247999244`*^9, 3.7936798672550716`*^9}],

Cell[BoxData[
 RowBox[{"-", "0.003429027681955628`"}]], "Output",
 CellChangeTimes->{
  3.790578189176293*^9, {3.790578238863339*^9, 3.790578254657975*^9}, 
   3.790578522430215*^9, 3.790579213024658*^9, 3.79058801229821*^9, 
   3.7936782714714594`*^9, 3.7936797247999244`*^9, 3.7936798672550716`*^9}],

Cell[BoxData["583.1115461023685`"], "Output",
 CellChangeTimes->{
  3.790578189176293*^9, {3.790578238863339*^9, 3.790578254657975*^9}, 
   3.790578522430215*^9, 3.790579213024658*^9, 3.79058801229821*^9, 
   3.7936782714714594`*^9, 3.7936797247999244`*^9, 3.7936798672550716`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.790578189176293*^9, {3.790578238863339*^9, 3.790578254657975*^9}, 
   3.790578522430215*^9, 3.790579213024658*^9, 3.79058801229821*^9, 
   3.7936782714714594`*^9, 3.7936797247999244`*^9, 3.7936798718351793`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "mm", ",", "a", ",", "d\[Delta]1", ",", "d\[Delta]2", ",", "d\[Delta]3", 
     ",", "d\[Delta]4", ",", "d\[Gamma]1", ",", "d\[Gamma]2", ",", 
     "d\[Gamma]3", ",", "d\[Gamma]4"}], "}"}], ":=", 
   RowBox[{"{", 
    RowBox[{"4", ",", "0", ",", 
     RowBox[{"1", "-", 
      RowBox[{"1", "/", "8"}]}], ",", 
     RowBox[{"1", "-", 
      RowBox[{"1", "/", "9"}]}], ",", 
     RowBox[{"1", "-", 
      RowBox[{"1", "/", "10"}]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"1", "/", "12"}]}], ",", 
     RowBox[{"1", "-", 
      RowBox[{"1", "/", "15"}]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"1", "/", "18"}]}], ",", 
     RowBox[{"1", "-", 
      RowBox[{"1", "/", "20"}]}], ",", 
     RowBox[{"1", "+", "\[IndentingNewLine]", 
      RowBox[{"1", "/", "25"}]}]}], " ", "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"Lm", "/.", 
   RowBox[{"{", 
    RowBox[{"nn", "\[Rule]", " ", "n0"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"Sm", "/.", 
   RowBox[{"{", 
    RowBox[{"nn", "\[Rule]", " ", "n0"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"Tm", "/.", 
   RowBox[{"{", 
    RowBox[{"nn", "\[Rule]", " ", "n0"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"{", 
   RowBox[{"SMARRp", ",", "SMARRm", ",", "PRODUCTAREAS"}], "}"}], 
  "]"}]}], "Input",
 CellChangeTimes->{3.790578820460655*^9}],

Cell[BoxData[
 RowBox[{"-", "0.011404561228523501`"}]], "Output",
 CellChangeTimes->{3.790578822331105*^9, 3.790579219000971*^9, 
  3.790588016651326*^9, 3.793678271602972*^9, 3.7936797249691744`*^9, 
  3.793679871882044*^9}],

Cell[BoxData[
 RowBox[{"-", "0.03582848577294442`"}]], "Output",
 CellChangeTimes->{3.790578822331105*^9, 3.790579219000971*^9, 
  3.790588016651326*^9, 3.793678271602972*^9, 3.7936797249691744`*^9, 
  3.793679871897627*^9}],

Cell[BoxData["55.82515272227873`"], "Output",
 CellChangeTimes->{3.790578822331105*^9, 3.790579219000971*^9, 
  3.790588016651326*^9, 3.793678271602972*^9, 3.7936797249691744`*^9, 
  3.793679871897627*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.790578822331105*^9, 3.790579219000971*^9, 
  3.790588016651326*^9, 3.793678271602972*^9, 3.7936797249691744`*^9, 
  3.7936798762747817`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "Tp"}], "/", "Tm"}], "-", 
  RowBox[{"Lm", "/", "Lp"}]}]], "Input",
 CellChangeTimes->{{3.790588025753138*^9, 3.790588041909975*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.790588042505476*^9, 3.7936782717032137`*^9, 
  3.793679725154052*^9, 3.7936798763553514`*^9}]
}, Open  ]]
}, Open  ]]
},
AutoGeneratedPackage->Automatic,
WindowSize->{1366, 693},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
Magnification->1.5,
FrontEndVersion->"10.2 for Microsoft Windows (64-bit) (July 7, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 200, 3, 43, "Input"],
Cell[CellGroupData[{
Cell[770, 27, 89, 1, 105, "Section"],
Cell[862, 30, 331, 7, 43, "Input"],
Cell[1196, 39, 411, 10, 43, "Input"],
Cell[1610, 51, 3239, 103, 125, "Input"],
Cell[4852, 156, 709, 21, 43, "Input"],
Cell[5564, 179, 201, 4, 43, "Input"],
Cell[5768, 185, 2231, 57, 179, "Input"],
Cell[8002, 244, 222, 5, 43, "Input"],
Cell[8227, 251, 8167, 197, 503, "Input"],
Cell[16397, 450, 10666, 274, 503, "Input"],
Cell[27066, 726, 578, 17, 43, "Input"],
Cell[27647, 745, 489, 14, 46, "Input"],
Cell[28139, 761, 1690, 47, 74, "Input"],
Cell[29832, 810, 1673, 47, 74, "Input"],
Cell[31508, 859, 645, 21, 76, "Input"],
Cell[32156, 882, 3835, 110, 157, "Input"],
Cell[35994, 994, 1429, 50, 116, "Input"],
Cell[37426, 1046, 250, 5, 43, "Input"],
Cell[37679, 1053, 1976, 59, 98, "Input"],
Cell[39658, 1114, 1129, 35, 71, "Input"],
Cell[40790, 1151, 1600, 45, 98, "Input"],
Cell[42393, 1198, 392, 10, 43, "Input"],
Cell[42788, 1210, 181, 4, 43, "Input"],
Cell[42972, 1216, 529, 18, 43, "Input"],
Cell[43504, 1236, 999, 32, 43, "Input"],
Cell[44506, 1270, 531, 18, 43, "Input"],
Cell[45040, 1290, 1416, 44, 50, "Input"],
Cell[46459, 1336, 1376, 49, 116, "Input"],
Cell[47838, 1387, 198, 4, 43, "Input"],
Cell[48039, 1393, 400, 12, 43, "Input"],
Cell[48442, 1407, 222, 4, 43, "Input"],
Cell[48667, 1413, 1187, 38, 76, "Input"],
Cell[49857, 1453, 175, 3, 43, "Input"],
Cell[50035, 1458, 626, 20, 43, "Input"],
Cell[50664, 1480, 732, 22, 50, "Input"],
Cell[51399, 1504, 241, 4, 43, "Input"],
Cell[51643, 1510, 1216, 28, 73, "Input"],
Cell[52862, 1540, 738, 25, 98, "Input"],
Cell[53603, 1567, 160, 3, 43, "Input"],
Cell[53766, 1572, 2145, 60, 125, "Input"],
Cell[55914, 1634, 1124, 33, 98, "Input"],
Cell[57041, 1669, 3961, 116, 206, "Input"],
Cell[61005, 1787, 1133, 38, 71, "Input"],
Cell[62141, 1827, 735, 23, 71, "Input"],
Cell[62879, 1852, 535, 17, 71, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63451, 1874, 96, 1, 105, "Section"],
Cell[63550, 1877, 384, 9, 43, "Input"],
Cell[63937, 1888, 5725, 92, 98, "Input"],
Cell[69665, 1982, 170, 3, 43, "Input"],
Cell[69838, 1987, 433, 10, 43, "Input"],
Cell[70274, 1999, 224, 4, 43, "Input"],
Cell[70501, 2005, 120, 3, 43, "Input"],
Cell[70624, 2010, 1790, 41, 98, "Input"],
Cell[72417, 2053, 918, 22, 98, "Input"],
Cell[73338, 2077, 731, 18, 98, "Input"],
Cell[74072, 2097, 170, 3, 43, "Input"],
Cell[74245, 2102, 571, 18, 43, "Input"],
Cell[74819, 2122, 536, 15, 43, "Input"],
Cell[75358, 2139, 228, 5, 43, "Input"],
Cell[75589, 2146, 301, 9, 43, "Input"],
Cell[CellGroupData[{
Cell[75915, 2159, 809, 15, 43, "Input"],
Cell[76727, 2176, 8722, 119, 42, "Output"]
}, Open  ]],
Cell[85464, 2298, 218, 4, 43, "Input"],
Cell[85685, 2304, 1000, 28, 71, "Input"],
Cell[86688, 2334, 339, 6, 43, "Input"],
Cell[87030, 2342, 216, 5, 43, "Input"],
Cell[87249, 2349, 421, 13, 43, "Input"],
Cell[87673, 2364, 1653, 46, 152, "Input"],
Cell[89329, 2412, 1762, 46, 152, "Input"],
Cell[91094, 2460, 721, 20, 98, "Input"],
Cell[91818, 2482, 724, 21, 98, "Input"],
Cell[92545, 2505, 803, 21, 98, "Input"],
Cell[93351, 2528, 163, 3, 43, "Input"],
Cell[93517, 2533, 1153, 38, 125, "Input"],
Cell[94673, 2573, 1313, 40, 125, "Input"],
Cell[95989, 2615, 454, 10, 43, "Input"],
Cell[96446, 2627, 2594, 77, 125, "Input"],
Cell[99043, 2706, 2747, 79, 125, "Input"],
Cell[101793, 2787, 3169, 94, 125, "Input"],
Cell[104965, 2883, 3334, 96, 125, "Input"],
Cell[108302, 2981, 289, 6, 43, "Input"],
Cell[108594, 2989, 2380, 67, 125, "Input"],
Cell[110977, 3058, 5102, 118, 125, "Input"],
Cell[116082, 3178, 230, 4, 43, "Input"],
Cell[116315, 3184, 1255, 33, 98, "Input"],
Cell[117573, 3219, 1208, 33, 98, "Input"],
Cell[118784, 3254, 1593, 47, 98, "Input"],
Cell[120380, 3303, 1548, 47, 98, "Input"],
Cell[121931, 3352, 192, 4, 43, "Input"],
Cell[122126, 3358, 1444, 39, 98, "Input"],
Cell[123573, 3399, 1356, 39, 98, "Input"],
Cell[124932, 3440, 2695, 81, 125, "Input"],
Cell[127630, 3523, 1602, 44, 71, "Input"],
Cell[129235, 3569, 2441, 56, 71, "Input"],
Cell[131679, 3627, 2338, 54, 71, "Input"],
Cell[CellGroupData[{
Cell[134042, 3685, 1014, 18, 43, "Input"],
Cell[135059, 3705, 9300, 127, 42, "Output"]
}, Open  ]],
Cell[144374, 3835, 164, 3, 43, "Input"],
Cell[144541, 3840, 2916, 64, 98, "Input"],
Cell[147460, 3906, 4018, 88, 98, "Input"],
Cell[151481, 3996, 3885, 85, 98, "Input"],
Cell[CellGroupData[{
Cell[155391, 4085, 392, 8, 43, "Input"],
Cell[155786, 4095, 3797, 54, 42, "Output"]
}, Open  ]],
Cell[159598, 4152, 173, 3, 43, "Input"],
Cell[159774, 4157, 2515, 58, 71, "Input"],
Cell[162292, 4217, 5217, 100, 125, "Input"],
Cell[167512, 4319, 2572, 67, 125, "Input"],
Cell[170087, 4388, 4327, 95, 233, "Input"],
Cell[CellGroupData[{
Cell[174439, 4487, 838, 19, 43, "Input"],
Cell[175280, 4508, 3190, 49, 42, "Output"]
}, Open  ]],
Cell[178485, 4560, 9231, 221, 314, "Input"],
Cell[CellGroupData[{
Cell[187741, 4785, 771, 17, 43, "Input"],
Cell[188515, 4804, 4939, 74, 42, "Output"]
}, Open  ]],
Cell[193469, 4881, 167, 3, 43, "Input"],
Cell[193639, 4886, 2044, 50, 98, "Input"],
Cell[195686, 4938, 2203, 52, 98, "Input"],
Cell[197892, 4992, 2089, 51, 98, "Input"],
Cell[199984, 5045, 3306, 86, 152, "Input"],
Cell[CellGroupData[{
Cell[203315, 5135, 1303, 30, 71, "Input"],
Cell[204621, 5167, 4758, 77, 42, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[209428, 5250, 95, 1, 105, "Section"],
Cell[209526, 5253, 1335, 41, 152, "Input"],
Cell[210864, 5296, 7430, 242, 676, "Input"],
Cell[218297, 5540, 2689, 69, 152, "Input"],
Cell[220989, 5611, 311, 6, 43, "Input"],
Cell[CellGroupData[{
Cell[221325, 5621, 1743, 50, 206, "Input"],
Cell[223071, 5673, 310, 5, 42, "Output"],
Cell[223384, 5680, 309, 5, 42, "Output"],
Cell[223696, 5687, 325, 6, 42, "Output"],
Cell[224024, 5695, 345, 7, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[224406, 5707, 1649, 49, 206, "Input"],
Cell[226058, 5758, 302, 5, 42, "Output"],
Cell[226363, 5765, 301, 5, 42, "Output"],
Cell[226667, 5772, 281, 4, 42, "Output"],
Cell[226951, 5778, 319, 6, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[227307, 5789, 1499, 46, 206, "Input"],
Cell[228809, 5837, 225, 4, 42, "Output"],
Cell[229037, 5843, 224, 4, 42, "Output"],
Cell[229264, 5849, 205, 3, 42, "Output"],
Cell[229472, 5854, 245, 5, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[229754, 5864, 184, 5, 43, "Input"],
Cell[229941, 5871, 143, 2, 42, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)


